GPU Kernel Scientist: An LLM-Driven Framework for Iterative Kernel Optimization

Optimizing GPU kernels for high performance is a complex task, often demanding deep architectural knowledge, extensive profiling, and iterative experimentation. This challenge is amplified when targeting newer or less-documented GPU architectures where traditional development aids are scarce. This paper introduces an LLM-powered "GPU Kernel Scientist," an automated methodology for iteratively refining accelerator kernels. Our methodology employs LLMs in a multi-stage, evolutionary process: (a) strategically selecting promising prior code versions as a basis for new iterations; (b) generating hypotheses for optimization experiments, based on existing code and assimilated knowledge from general GPU literature; and (c) autonomously implementing these experiments through code modification and subsequent submission to an external evaluation system, using only observed timing data as performance feedback. We detail how this approach navigates the challenges of the AMD MI300 target architecture and leverages LLMs to compensate for limited domain-specific human expertise. In addition to our results, we present the architectural design, operational workflow, and qualitative insights, highlighting the potential of LLM-driven agents to democratise and accelerate GPU kernel optimization, especially in resource-constrained or rapidly updating hardware environment.

==> anc/supplementary/3_automate_loop.py <==
# ---
# jupyter:
#   jupytext:
#     cell_metadata_filter: -all
#     formats: cache-notebooks//ipynb,py:light
#     text_representation:
#       extension: .py
#       format_name: light
#       format_version: '1.5'
#       jupytext_version: 1.16.7
#   kernelspec:
#     display_name: Python 3 (ipykernel)
#     language: python
#     name: python3
# ---

# +
import os, time
import json, re, yaml

from omegaconf import OmegaConf, open_dict
conf = OmegaConf.load('config.yaml')

os.environ['POPCORN_API_URL'] = conf.POPCORN_API_URL

with open_dict(conf):
  conf.task={}
  conf.task.leaderboard='amd-fp8-mm'
  conf.task.gpu='MI300'
  conf.task.benchmarks_base_dir='_0000_py-basic'
  conf.task.benchmarks_idx=[2,5,8, 11,14,17]

# +
import google.genai

client = google.genai.Client(
  api_key=conf.APIKey.GEMINI_PUBLIC,
  #vertexai=True,
  #project=conf.APIKey.VERTEX_AI.PROJECT_ID,
  #location=conf.APIKey.VERTEX_AI.REGION,
)
# -

# %load_ext autoreload
# %autoreload 2

import code_qd
from code_qd.utils import beep

benchmarks_base = code_qd.load_benchmark_data(conf.task.benchmarks_base_dir, conf)
benchmarks_idx = conf.task.benchmarks_idx



codedir, refdir = code_qd.do_basis_design(conf, client, benchmarks_base, benchmarks_idx)
codedir, refdir



experiments_next = code_qd.get_next_experiments(codedir, conf, client)
experiments_next



for exp_i, experiment in enumerate(experiments_next):
  success = code_qd.run_experiment(exp_i, experiment, codedir, refdir, conf, client)



benchmarks_md = code_qd.get_benchmarks_markdown_table(conf, benchmarks_base, benchmarks_idx)
print(benchmarks_md)





# Now let's run an indefinite loop...
while True:
  codedir, refdir = code_qd.do_basis_design(conf, client, benchmarks_base, benchmarks_idx)
  experiments_next = code_qd.get_next_experiments(codedir, conf, client)
  for exp_i, experiment in enumerate(experiments_next):
    success = code_qd.run_experiment(exp_i, experiment, codedir, refdir, conf, client)



# SEARCH TEXT NOT FOUND:
# 00067_par00052_exp1











==> anc/supplementary/README.md <==
## GPU Kernel Scientist 
#### Supplimentary Material


Calling loop (full installation include `jupytext`):
* ./3_automate_loop.py

Prompting code:
* ./code_qd/__init__.py

Findings:
* ./runs/_0001_test-hip-layout/findings.md

Blogpost content:
* ./tasks/amd-fp8-mm/*.md

Evolutionary Selector Output
* /tasks/amd-fp8-mm/runs/2025-05-26_22-26-00_basis.yaml

Typical directory for an individual which has experiments decending from it:
* ./tasks/amd-fp8-mm/runs/00097_par00089_exp2

Source for the HIP code described in the Appendix:
* ./tasks/amd-fp8-mm/runs/00107_par00097_exp0/hip.cpp 


==> anc/supplementary/code_qd/__init__.py <==
import os, time
import json, re, yaml

tmp_path = "/tmp/popcorn"
os.makedirs(tmp_path, exist_ok=True)

# uv pip install --upgrade google-genai
#from google import genai
#from google.genai import types

import google.genai

#model_flash = "gemini-2.5-flash-preview-04-17"
model_flash = "gemini-2.5-flash-preview-05-20"
model_pro   = "gemini-2.5-pro-preview-05-06"

config_model = google.genai.types.GenerateContentConfig(
  response_modalities = ["TEXT"],
#  system_instruction="""
#You are an expert GPU kernel writer.  Write only the code requested.  
#Include in-line comments: there is no need for additional explanations.
#""".replace("\n", ''),
  #max_output_tokens=500,
  #temperature=0.1
  #top_p = 0.95,
  #seed = 0,
)

def get_model_response_text(parts, client, use_flash=False):
  response = client.models.generate_content(
    model=model_flash if use_flash else model_pro,
    config=config_model,
    contents=parts
  )
  return response.text


import subprocess

def get_json_from_code_file_run(filepath, conf, mode='test'):
  output=None
  try:
    cmd_arr = ["./popcorn-cli", "submit", 
                 "--gpu", conf.task.gpu, 
                 "--leaderboard", conf.task.leaderboard, 
                 "--mode", mode, 
                 filepath]
    result = subprocess.run(
      cmd_arr,
      capture_output=True,
      text=True,
      check=True, # Raise CalledProcessError on non-zero exit code
      # timeout=30 # Example: 30 second timeout
    )
    output=result.stdout.strip()
    #print(output)
    pos = output.find('[')
    if pos>0: 
      output=json.loads(output[pos:])
  except FileNotFoundError:
    print(f"Please ensure {cmd_arr[0]} is runnable.")
  except subprocess.CalledProcessError as e:
    print(f"Error: {cmd_arr[0]} failed with exit code {e.returncode}")
    print(e.stderr.strip())  # result.stderr
  except Exception as e:
    print(f"An unexpected error occurred: {e}")
  return output

def get_taskpath(conf):
  return f'./tasks/{conf.task.leaderboard}'

task_id_pattern = re.compile(r'^([0-9]+)\_') 
def get_task_dirs(conf):
  """
    [(1, '00001_hip-basic'),
    ...
    (9, '00009_flash-ideas'),
    (10, '00010_experiment-start')]
  """
  taskpath = get_taskpath(conf)
  dirs_existing =[]
  for d in os.listdir(f"{taskpath}/runs"):
    m = task_id_pattern.match(d)
    if m:
      dirs_existing.append( ( m[1], d ) )
  return sorted(dirs_existing)

def get_task_id(d):
  d = os.path.basename(d)
  m = task_id_pattern.match(d)
  if m:
    return m[1]
  return '00000'


def get_task_code(rundir, conf, codefile='hip.cpp'):
  taskpath = get_taskpath(conf)
  codepath = f'{taskpath}/runs/{rundir}/{codefile}'
  with open(codepath, 'r') as f_code:
    code_txt = f_code.read()
  return code_txt # The text of the codefile

def save_task_code(code_txt, rundir, conf, codefile='hip.cpp'):
  taskpath = get_taskpath(conf)
  codepath = f'{taskpath}/runs/{rundir}'
  os.makedirs(codepath, exist_ok=True)
  with open(f'{codepath}/{codefile}', 'w') as f_code:
    f_code.write(code_txt)
  return

def create_hip_submission(rundir, conf, hipcpp='hip.cpp', strip_debug=True):
  # load in the template, and string replace with the hippath contents - then save to the filepath
  taskpath = get_taskpath(conf)
  templatepath = f'{taskpath}/template-hip.py'
  with open(templatepath, 'r') as f_template:
    template = f_template.read()
  #print(template)

  hip = get_task_code(rundir, conf, codefile=hipcpp)
  #hip = hip.strip().replace('\\\n', '\\\\\n')
  hip = hip.strip().replace('\\', '\\\\')

  if strip_debug:  # Also strip out the TORCH_CHECK() 
    hip = '\n'.join([ l for l in hip.split('\n') if not l.strip().startswith("TORCH_CHECK(") ])

  submission = template.replace('##hip.cpp##', f'r"""\n{hip}\n"""')
  #print(submission)

  submissionpath = f'{tmp_path}/hip.py'
  with open(submissionpath, 'wt') as f_file:
     f_file.write(submission)
  return submissionpath

def print_test_results(test_json):
  if test_json[0]['runs']['test']['compilation']['exit_code']>0:  # 1 if failure...
    print(test_json[0]['runs']['test']['compilation']['stdout'])  # Compilation problem
  else:
    res = test_json[0]['runs']['test']['run']['result']
    for i in range(int(res['test-count'])):
      ii=str(i)
      print(f"{res['test.'+ii+'.spec']}")
      arr=[]
      for l in res['test.'+ii+'.error'].split('\\n'):
        #print(f"   {l}")
        #print(f"   {l[:l.rfind(' ')]}")
        if 'ERROR' in l:
          arr.append(l.split(' ')[4])
      print(arr)



def get_benchmark_array(benchmarks, type='mean'):
  #for k,v in benchmarks.items():
  #  if '.mean' in k:
  #    print(f"{k} = {float(v):.0f}")    # YIKES : Very out-of-order
  #idx=0
  #while True:
  #  k = f'benchmark.{idx}.mean'
  #  if k not in benchmarks: break
  #  print(f"{idx:2d} = {float(benchmarks[k]):8.0f}")
  #  idx+=1  
  arr=[]
  while True:
    k = f'benchmark.{len(arr)}.{type}'
    if k not in benchmarks: break
    #print(f"{len(arr):2d} = {float(benchmarks[k]):8.0f}")
    d=dict(time_in_ns=int(float(benchmarks[k])*100)/100.)
    #print(f"{len(arr):2d} = {benchmarks[k]}")
    #arr.append(benchmarks[k])
    kp = f'benchmark.{len(arr)}.spec'
    for p_q in benchmarks[kp].split(';'):
      p,q = p_q.split(':') 
      d[p.strip()] = int(q.strip())
    arr.append(d)
  return arr

def save_benchmark_data(rundir, conf, data):
  taskpath = f'./tasks/{conf.task.leaderboard}'
  benchpath = f'{taskpath}/runs/{rundir}/benchmarks.json'
  with open(benchpath, 'wt') as f_file:
    json.dump(data, f_file, indent=2)

def load_benchmark_data(rundir, conf):
  taskpath = f'./tasks/{conf.task.leaderboard}'
  benchpath = f'{taskpath}/runs/{rundir}/benchmarks.json'
  with open(benchpath, 'rt') as f_file:
    return json.load(f_file)

def get_benchmark_headers(benchmarks_base, benchmarks_idx=[2,5,8, 11,14,17]):
  #benchmarks_base = load_benchmark_data('_0000_py-basic', conf)
  sep = '-----'
  header_arr, sep_arr = [ ], [ sep ]*(len(benchmarks_idx)) #'parent_id', 
  for bi in benchmarks_idx:
    bb=benchmarks_base[bi]
    header_arr.append( f"MxKxN={bb['m']}x{bb['k']}x{bb['n']}" ) 
  return header_arr, sep_arr
  #return "| " + ' | '.join(header_arr) + " |\n" + "| " + ' | '.join(sep_arr) + " |\n"

def get_benchmark_relative(benchmarks, benchmarks_base, benchmarks_idx=[2,5,8, 11,14,17]):
  arr = []
  for bi in benchmarks_idx:
    arr.append( f"{benchmarks[bi]['time_in_ns']/benchmarks_base[bi]['time_in_ns']*100:5.0f}" )
  return arr

def markdown_table_string(arr):
  return "| " + ' | '.join(arr) + " |\n"



def get_segments(txt, segtype):
  segs, in_segment, seg=[], False, None
  for l in txt.split('\n'):
    if l.strip() == '```'+segtype:
      in_segment=True
      seg=[]
    else:
      if in_segment:
        if l.strip() == '```':
          in_segment=False
          segs.append('\n'.join(seg))
        else:
          seg.append(l)
          #seg.append(l.rstrip())  # Take off trailing spaces
  return segs

def get_diff_parts(diff):
  collecting, found = None, dict(search=[], replace=[])
  for l in diff.split('\n'):
    if l.startswith('<<<<<<< SEARCH'):
      collecting='search'
      continue
    if l.startswith('======='):
      collecting='replace'
      continue
    if l.startswith('>>>>>>> REPLACE'):
      collecting=None
    if collecting is not None:
      found[collecting].append(l)
      #found[collecting].append(l.rstrip())  # Take off trailing spaces
  return '\n'.join(found['search']), '\n'.join(found['replace'])

def apply_diff(diff, code_txt, debug=True):
  # We apparently have a ?single? diff
  search, replace = get_diff_parts(diff)
  success=False
  if not search in code_txt:  
    print("<<<<<<< SEARCH text not Found!")
    print(search)
    print('=======')
    print(replace)
    print('>>>>>>> REPLACE')
  else:
    code_txt.replace(search, replace)
    success=True
  return code_txt, success

def get_benchmarks_markdown_table(conf, benchmarks_base, benchmarks_idx):
  benchmarks_table=""
  header_arr, sep_arr = get_benchmark_headers(benchmarks_base, benchmarks_idx=benchmarks_idx)
  benchmarks_table += markdown_table_string(['run_id', 'parent_id'] + header_arr)
  benchmarks_table += markdown_table_string(['-----', '-----'] + sep_arr)

  dirs_existing = get_task_dirs(conf)
  for run_id, d in dirs_existing:
    try:
      benchmarks = load_benchmark_data(d, conf)
    except:
      continue # Skip this one if there are no benchmarks available
    try:
      experiment_yaml = get_task_code(d, conf, codefile='experiment.yaml')  
      experiment = yaml.safe_load(experiment_yaml)
    except:
      experiment = dict() # Empty
      #print(d)
    desc=experiment.get('description', 'No description available')
    parent_id = get_task_id(experiment.get('parent', '00000'))
    arr = get_benchmark_relative(benchmarks, benchmarks_base, benchmarks_idx=benchmarks_idx)
    #benchmarks_table += markdown_table_string([ f"{run_id=:05s}", f"{parent_id=:05s}", ] + arr) 
    benchmarks_table += markdown_table_string([ f"{run_id:05s}", f"{parent_id:05s}", ] + arr) 

  return benchmarks_table


def pick_parents_prompt_arr(conf, benchmarks_base, benchmarks_idx):
  outline_part = """
## The Mission

Our goal is to optimise a GPU kernel, and we are doing experiments to get to the best solution.

Our present task is to chose two previous runs of the experiment to build on:

* One run is what we will be using as the basis for experiments (in particular its HIP code)
* Another run (with its HIP code) will also be provided to the 'kernel scientist' so that they might be compared, or lessons drawn from both.  Note that this can be a closely related run, or one that is less related but differs in interesting ways.
"""
  if False:
    benchmarks_table = get_benchmarks_markdown_table(benchmarks_base, benchmarks_idx)
    benchmarks_table_part = f"""
## Benchmarks of Previous runs

The following table shows the time taken for each of the runs (in the rows) for different input configurations to the kernels (in the columns).
The left columns show the `run_id` and the `parent_id` (which refers to the code that was the 'ancestor' of the `run_id`).

Each time taken figure has been divided by the time for a reference kernel written in PyTorch.  Lower numbers mean better performance.

{benchmarks_table}
"""
    #print(benchmarks_table_part)

  if True:
    benchmarks_headers=[]
    for bi in benchmarks_idx:
      bb=benchmarks_base[bi]
      benchmarks_headers.append( dict(m=bb['m'], k=bb['k'], n=bb['n']) )

    benchmarks_structure=[]
    dirs_existing = get_task_dirs(conf)
    for run_id, d in dirs_existing:
      try:
        benchmarks = load_benchmark_data(d, conf)
      except:
        continue # Skip this one if there are no benchmarks available
      try:
        experiment_yaml = get_task_code(d, conf, codefile='experiment.yaml')  
        experiment = yaml.safe_load(experiment_yaml)
      except:
        experiment = dict() # Empty
        #print(d)
      desc=experiment.get('description', 'No description available')
      parent_id = get_task_id(experiment.get('parent', '00000'))
      #arr = get_benchmark_relative(benchmarks, benchmarks_base, benchmarks_idx=benchmarks_idx)
      #benchmarks_table += markdown_table_string([ f"{run_id=:05s}", f"{parent_id=:05s}", ] + arr) 
      arr = []
      for bi in benchmarks_idx:
        #arr.append( f"{benchmarks[bi]['time_in_ns']/benchmarks_base[bi]['time_in_ns']*100:5.0f}" )
        arr.append( int(f"{benchmarks[bi]['time_in_ns']/benchmarks_base[bi]['time_in_ns']*100:.0f}") )
      benchmarks_structure.append( dict(
        run_id=run_id, parent_id=parent_id,
        benchmarks=arr,
      ))

    #print(benchmarks_headers)
    #print(benchmarks_structure)
    #print(yaml.dump(benchmarks_headers))
    #print(yaml.dump(benchmarks_structure))    
    
    benchmarks_data_part = f"""
## Benchmarks of Previous runs

The following benchmark data shows the time taken for each of the runs for different input configurations to the kernels, expressed as a percentage of the time taken for a reference kernel written in PyTorch.  Lower numbers mean better performance.

The sizes of the different input configurations for the benchmark arrays are as follows:
{benchmarks_headers}

The benchmark arrays for each `run_id` are as follows:
{benchmarks_structure}
"""
    #{yaml.dump(benchmarks_headers)}
    #{yaml.dump(benchmarks_structure)}

  task_id_part = """
## Task

Return the 'run_id' to be used as the basis of our next experiments, and the 'run_id' for the extra run that will be given to the 'kernel scientist' for reference.
Use the following format:

```yaml
basis_code: "(run_id the next experiments as a string)"
basis_reference: "(run_id of the additional reference code as a string)"
rationale: "(a string with a one or two sentence explanation for the choice of basis_code and basis_code)"
```
"""

  task_full_part_XXX = """
## Task

Return the full data item for the run to be used as the basis of our next experiments, and the full data item for the extra run that will be given to the 'kernel scientist' for reference.
Use the following format:

```yaml
basis_code: (full data item for the next experiments)
basis_reference: (full data item foradditional reference code)
rationale: "(a string with a one or two sentence explanation for the choice of basis_code and basis_code)"
```
"""

  prompt_arr = [
    outline_part, 
    #benchmarks_table_part,
    benchmarks_data_part,
    task_id_part,
    #task_full_part,
  ]
  return prompt_arr


def create_experiments_prompt_arr(codedir, conf, n_avenues=8, n_experiments=8, readings_md=None):
  mission_part = f"""
## Mission

Our mission is to perform experiments that will allow us to eventually create an optimised GPU kernel.  
"""
  tasks_starter_part = f"""
## Tasks (head-up!)
The job will consist of two tasks:

* Task 1 : For the HIP code below, suggest possible avenues (using one or two sentence descriptions for each) to further optimise the speed.  
* Task 2 : Suggest experiments that would be worthwhile to perform based on the given HIP code.
"""
  
  readings_part = ""
  if readings_md is not None:
    readings_part = f"""
## Reading material

Please also read the following blog post (if it refers to Nvidia implementation, note that many of the takeaways should be applicable to AMD):

---
{readings_md}
---
"""

  code_kernel = get_task_code(codedir, conf)
  code_part = f"""
## HIP Code

The following kernel code (which is known to work) is what we are experimenting on:

```cpp
{code_kernel}
```
"""

  tasks_full_part = f"""
## Tasks (full version)
The present job consists of two tasks:

### Task 1

For the HIP code above, suggest {n_avenues} possible avenues (using one or two sentence descriptions for each) to further optimise the speed.  
Output format : 
```md
* (description of avenue 1)
* (description of avenue 2)
* ... etc
```

### Task 2

Considering all the above, please suggest a total of {n_experiments} different, independent experiments that would be worthwhile to perform based on the given HIP code.  Each experiment should produce 1 new benchmark result (i.e. only a single run of the experiment will be performed)

For each experiment, please give a specific rubric to follow, and an estimate of the performance pick-up range, and also rate how innovative / interesting it is.
Output format :

```yaml
experiment:
  - description: "(a string description of the first experiment - likely including some 'avenue text' from above)"
    rubric: "(a string containing a broad outline of the changes to be made in the HIP code)"
    performance: [low, high] (range of change of speed of the kernel, measured as a percentage)
    innovation: (innovation rating, on a scale from 0 to 100)
  - description: "(a string description of the second experiment)"
    ... etc
```
"""
  
  prompt_arr = [
    mission_part, 
    tasks_starter_part,
    readings_part,
    code_part,
    tasks_full_part,
  ]
  return prompt_arr

def get_all_experiments(experiments_txt):
  experiments_segments = get_segments(experiments_txt, 'yaml')

  experiment_arr=[]
  if len(experiments_segments)==0:
    print("No experiments to parse!")
  else:
    # Something to work with...
    for es in experiments_segments:
      experiment_arr.extend( yaml.safe_load(experiments_segments[0]).get('experiment', []) )
  return experiment_arr

def get_experiments_next(experiment_arr):
  experiments_next=[]
  if len(experiment_arr)>0:
    # Get the most 'innovative' experiment from experiment_arr
    exp_sorted = [i for i, _ in sorted(enumerate(experiment_arr), key=lambda x: x[1]['innovation'])]
    experiment_innovation = experiment_arr.pop(exp_sorted[-1])
    experiments_next.append(experiment_innovation)
  if len(experiment_arr)>0:
    # Get the highest maximum guessed outcome 
    exp_sorted = [i for i, _ in sorted(enumerate(experiment_arr), key=lambda x: x[1]['performance'][1])]
    experiment_perf_max = experiment_arr.pop(exp_sorted[-1])
    experiments_next.append(experiment_perf_max)
  if len(experiment_arr)>0:
    # Get the highest minimum guessed outcome 
    exp_sorted = [i for i, _ in sorted(enumerate(experiment_arr), key=lambda x: x[1]['performance'][0])]
    experiment_perf_min = experiment_arr.pop(exp_sorted[-1])
    experiments_next.append(experiment_perf_min)
  return experiments_next  


def get_experiment_summary_part(expdir, conf, benchmarks_base, benchmarks_idx):
  # Load in the expdir experiment.yaml (MUST EXIST)
  experiment_yaml = get_task_code(expdir, conf, codefile='experiment.yaml')  
  experiment = yaml.safe_load(experiment_yaml)
  pardir = experiment['parent']

  # Load in the expdir rationale.md (MUST EXIST)
  rationale = get_task_code(expdir, conf, codefile='rationale.md')
  json_segments = get_segments(rationale, 'json')
  techniques = json.loads('{'+json_segments[0]+'}')['techniques']

  techniques_used = [ f"* {t['description']}" for t in techniques if t['used']>0 ]
  #techniques_noop = [ f"* {t['description']}" for t in techniques if t['used']==0 ]

  benchmarks_headers=[]
  for bi in benchmarks_idx:
    bb=benchmarks_base[bi]
    benchmarks_headers.append( dict(m=bb['m'], k=bb['k'], n=bb['n']) )

  benchmarks_structure=[]
  for did, d in [('code from which this was descended', pardir), ('results for the given code', expdir)]:
    run_id = get_task_id(d)
    try:
      benchmarks = load_benchmark_data(d, conf)
    except:
      continue # Skip this one if there are no benchmarks available
    arr = []
    for bi in benchmarks_idx:
      arr.append( int(f"{benchmarks[bi]['time_in_ns']/benchmarks_base[bi]['time_in_ns']*100:.0f}") )
    benchmarks_structure.append( dict(
      description=did, 
      benchmarks=arr,
    ))

  experiment_summary_part = f"""
### Experiment Summary

The code below is the result of performing the following experiment:
* {experiment['description']}

This involved the following technique{"" if len(techniques_used)==1 else "s"} being used:
{'\n'.join(techniques_used)}

The following benchmark data shows the time taken for each of the runs for different input configurations to the kernels, expressed as a percentage of the time taken for a reference kernel written in PyTorch.  Lower numbers mean better performance.

The sizes of the different input configurations for the benchmark arrays are as follows:
{benchmarks_headers}

The benchmark arrays for the runs are as follows:
{benchmarks_structure}
"""
  return experiment_summary_part


def create_coding_prompt_arr(startdir, codedir, conf, techniques=[], experiment=None, benchmarks_idx=None):
  if benchmarks_idx is None:
    benchmarks_idx = conf.task.benchmarks_idx
  benchmarks_base = load_benchmark_data(conf.task.benchmarks_base_dir, conf)

  description_part = get_task_code('..', conf, codefile='description.md')

  # This path just happens to be the location of the findings file:
  findings_part = get_task_code('_0001_test-hip-layout', conf, codefile='findings.md')
  #print(description_part)
  #print(findings_part)  

  working_kernel = get_task_code(startdir, conf)
  working_part = f"""
## Known-working HIP kernel

{get_experiment_summary_part(startdir, conf, benchmarks_base, benchmarks_idx)}

The following HIP kernel may be useful as an additional reference when building other working HIP kernels:

```cpp
{working_kernel}
```
"""
  #print(working_part)
  
  task_part = f"""
## The Task

Using the above descriptions, findings and the above example of known-working HIP kernel code, the task is to create a more performant HIP kernel.

This is part of an iterative process, so if a change isn't effective, it may be built upon or discarded.  In any case, new HIP kernel code must be returned.
"""

  if experiment is not None:
    experiment_rubric = experiment['rubric']
    task_part += f"""
For this kernel, the experiment that we are performing requires the new kernel to reflect the following changes:
{experiment_rubric}
"""

  if len(techniques)>0:
    techniques_bullets='\n'.join([ f'* {t}' for t in techniques])
    task_part += f"""
While it is also fine to make educated guesses as to what may be beneficial, the following techniques are suggested as possible routes to improved performance (however if different techniques seem appropriate, please feel free to try them instead):
{techniques_bullets}
"""
    
  #print(task_part)

  format_part = """
## Output Format

If the number of changes is relatively small, create a list of changes to the code below (the 'Code to Update'), using the following format for each one (it is essential that the SEARCH text matches the original file verbatim): 

```diff
<<<<<<< SEARCH
// Original code block to be found and replaced
=======
// New code block to replace the original
>>>>>>> REPLACE
```

Alternatively, if it makes more sense, replace the entire ```cpp``` codeblock by returning

```cpp
// Completely rewritten HIP kernel and calling function
```

Following the code changes, please also describe (in one or two sentences) the techniques that were 
  (a) used; or
  (b) considered promising 
to create the updated kernel in the following format:

```json
"techniques":[
 {"used":1, "description":"Description of the technique actually used here"},
 {"used":0, "description":"Description of a promising technique here"},
 {"used":0, "description":"Description of another promising technique here"}
]
```
"""

  code_kernel = get_task_code(codedir, conf)
  code_part = f"""
## Code to Update

{get_experiment_summary_part(codedir, conf, benchmarks_base, benchmarks_idx)}

Please output the ```diff``` sections required (or alternative ```cpp```) to optimise the following kernel code (which is known to work):

```cpp
{code_kernel}
```
"""
  #print(code_part)

  prompt_arr = [
    description_part, findings_part,
    working_part,
    task_part,   # inspiration_part?
    format_part, 
    code_part,  
  ]
  return prompt_arr



###### AUTOMATE LOOP ######

def do_basis_design(conf, client, benchmarks_base, benchmarks_idx):
  prompt_arr = pick_parents_prompt_arr(conf, benchmarks_base, benchmarks_idx)
  basis_design = get_model_response_text(prompt_arr, client, use_flash=True)
  
  td = time.strftime("%Y-%m-%d_%H-%M-%S")
  save_task_code(basis_design, '.', conf, codefile=f"{td}_basis.yaml")

  basis_segments = get_segments(basis_design, 'yaml')
  basis_data = yaml.safe_load(basis_segments[0])

  code_id, codedir = '00009', '00009_flash-ideas'  # Just for a default
  refdir = codedir
  print(yaml.dump(basis_data, indent=2))

  code_id = basis_data.get('basis_code', 'asdasd')  
  ref_id  = basis_data.get('basis_reference', 'sdaerwer')

  dirs_existing = get_task_dirs(conf)
  for id,d in dirs_existing:
    #print(id,d)
    if code_id==id: codedir = d
    if ref_id==id: refdir = d
  return codedir, refdir


def get_next_experiments(codedir, conf, client):
  readings_md = None # Back-stop
  #readings_md = get_task_code('..', conf, codefile='2022-12-01_siboehm-com.md')
  #readings_md = get_task_code('..', conf, codefile='2024-08-10_alexarmbr-github-io.md')
  readings_md = get_task_code('..', conf, codefile='2025-05-20_hazy-research.md')  # ThunderKittens

  # TODO * [Deep dive into the MI300 compute and memory partition modes](https://rocm.blogs.amd.com/software-tools-optimization/compute-memory-modes/README.html)


  prompt_arr = create_experiments_prompt_arr(codedir, conf, n_avenues=10, n_experiments=5, readings_md=readings_md)

  prompt_txt='\n'.join(prompt_arr)
  save_task_code(prompt_txt, codedir, conf, codefile='experiment_prompt.md')

  experiments_txt = get_model_response_text(prompt_arr, client, use_flash=True)

  previous_experiments=''
  try:
    previous_experiments = get_task_code(codedir, conf, codefile='experiments.md')  
    previous_experiments += '\n\n---\n\n'
  except: pass # If it doesn't exist, that's Ok 
  save_task_code(previous_experiments + experiments_txt, codedir, conf, codefile='experiments.md')

  experiments_arr  = get_all_experiments(experiments_txt)
  experiments_next = get_experiments_next(experiments_arr)

  return experiments_next


def run_experiment(exp_i, experiment, codedir, refdir, conf, client):
  dirs_existing = get_task_dirs(conf)

  code_id = get_task_id(codedir)
  run_id = f"{int(dirs_existing[-1][0])+1:05d}"
  rundir = f"{run_id}_par{code_id}_exp{exp_i:1d}"
  print(f"Experiment running in {rundir}")

  experiment['parent'] = codedir
  experiment['codedir'] = codedir
  experiment['refdir'] = refdir

  # Save experiment details in rundir/experiment.yaml
  experiment_yaml = yaml.dump(experiment, indent=2) 
  save_task_code(experiment_yaml, rundir, conf, codefile='experiment.yaml')

  prompt_arr = create_coding_prompt_arr(refdir, codedir, conf, experiment=experiment)

  # Output full prompt to rundir
  prompt_txt='\n'.join(prompt_arr)
  save_task_code(prompt_txt, rundir, conf, codefile='coding_prompt.md')

  rationale = get_model_response_text(prompt_arr, client)
  print(f"Experiment {exp_i} : {len(rationale.split('\n'))} lines generated")
 
  save_task_code(rationale, rundir, conf, codefile='rationale.md')

  # Manipulate code
  code_txt = get_task_code(codedir, conf)

  # Update the code_txt based on the diff_txt
  cpp_segments = get_segments(rationale, 'cpp')
  if len(cpp_segments)>0:
    code_txt = cpp_segments[0] # Just Do It
    print("Replaced code_txt wholesale")
  for diff in get_segments(rationale, 'diff'):
    code_txt, success = apply_diff(diff, code_txt, debug=True)
  save_task_code(code_txt, rundir, conf)

  submission_path = create_hip_submission(rundir, conf) # NB: strip_debug=True is default

  valid_compile, valid_test, valid_benchmark = False, False, False
  if True:
    for _ in range(3):  # Retries
      hip_test = get_json_from_code_file_run(submission_path, conf, mode='test')
      if hip_test is not None: 
        break
      print(f"Experiment {exp_i} : Pause for compilation / test retry")
      time.sleep(10)
    if hip_test is not None:
      try:
        compilation = hip_test[0]['runs']['test']['compilation']
      except:
        print(hip_test)  # Will now fail (but have a printed message)
      if compilation['exit_code']>1:   # 1 if failure...
        print(f"Experiment {exp_i} : Failing tests!")
        print(compilation['stdout'])  # TODO This should be passed back for fixing...
      else:
        print("Ready for benchmarking!")
        valid_compile=True
        valid_test = True

  if valid_test:
    for _ in range(3):  # Retries
      hip_benchmark = get_json_from_code_file_run(submission_path, conf, mode='benchmark')
      if hip_benchmark is not None: 
        break
      print(f"Experiment {exp_i} : Pause for benchmarking retry")
      time.sleep(20)
    if hip_benchmark is not None:
      try:
        benchmark = hip_benchmark[0]['runs']['benchmark']
      except:
        print(hip_benchmark)  # Will now fail (but have a printed message)
      if benchmark['compilation']['exit_code']>0:  # 1 if failure...
        print(f"Experiment {exp_i} : BAD Benchmark run!")
      else:
        benchmark_results = get_benchmark_array(benchmark['run']['result'])
        save_benchmark_data(rundir, conf, benchmark_results)
        print(f"Experiment {exp_i} : Benchmarking success")
        valid_benchmark = True

  return valid_benchmark



==> anc/supplementary/code_qd/utils.py <==

import numpy as np # linear algebra
import IPython.display as ipd

def beep(rate=8000, freq=440*2, dur=0.2, vol=0.1, ramp=0.1):
  steps = int(rate*dur)
  #amp = vol * np.ones( shape=(steps,) )  # Nasty beep
  amp = vol * np.concat( [np.linspace(0,1., int(steps*ramp)), np.linspace(1.,0,int(steps*(1.-ramp))+10) ])  # ping
  tone = np.sin(2*np.pi*freq*np.arange(steps)/rate) # sine wave
  #tone = np.sign( tone ) # Make it into a square wave - unpleasant
  return ipd.Audio(tone * amp[:steps], rate=rate, autoplay=True)



==> anc/supplementary/tasks/amd-fp8-mm/2022-12-01_siboehm-com.md <==
### How to Optimize a CUDA Matmul Kernel for cuBLAS-like Performance: a Worklog

December 2022

In this post, I’ll iteratively optimize an implementation of matrix multiplication written in CUDA. My goal is not to build a cuBLAS replacement, but to deeply understand the most important performance characteristics of the GPUs that are used for modern deep learning. This includes coalescing global memory accesses, shared memory caching and occupancy optimizations, among others. You can download the code for all kernels from [Github](https://github.com/siboehm/optimize-cuda-matmul). Also checkout [wangzyon’s repo](https://github.com/wangzyon/cuda-matmul) from which I copied the benchmarking setup. This post is less polished than my normal uploads, and includes many more sidenotes. I used it as notepad for ideas and scribbles while writing the kernels. That’s why I called it a worklog :)

Matrix multiplication on GPUs may currently be the most important algorithm that exists, considering it makes up almost all the FLOPs during the training and inference of large deep-learning models. So how much work is it to write a performant CUDA SGEMM (SGEMM performs C=αAB+βC at single (=32b) precision) from scratch? I’ll start with a naive kernel and step-by-step apply optimizations until we get within 95% (on a good day) of the performance of cuBLAS (NVIDIA’s official matrix library). This is cuBLAS at FP32. In my setting, doing the matmul using TF32 or BF16 precision allows cuBLAS to use the tensor cores, which increases FLOPS by 2.5x or 3.5x. I may look into tensor cores / warp matrix functions in a future post.

| Kernel                   | GFLOPs/s | Performance relative to cuBLAS |
| :----------------------- | :------- | :----------------------------- |
| 1: Naive                 | 309.0    | 1.3%                           |
| 2: GMEM Coalescing       | 1986.5   | 8.5%                           |
| 3: SMEM Caching          | 2980.3   | 12.8%                          |
| 4: 1D Blocktiling        | 8474.7   | 36.5%                          |
| 5: 2D Blocktiling        | 15971.7  | 68.7%                          |
| 6: Vectorized Mem Access | 18237.3  | 78.4%                          |
| 9: Autotuning            | 19721.0  | 84.8%                          |
| 10: Warptiling           | 21779.3  | 93.7%                          |
| 0: cuBLAS                | 23249.6  | 100.0%                         |

–
Come work on kernels at Anthropic!
We’re always hiring for capable performance & kernel engineers to optimize our models on TPUs, GPUs & Trainium. [Apply here](https://boards.greenhouse.io/anthropic/jobs/4320953004)!

–

### Kernel 1: Naive Implementation

In the CUDA programming model, computation is ordered in a three-level hierarchy. Each invocation of a CUDA kernel creates a new grid, which consists of multiple blocks. Each block consists of up to 1024 individual threads. These constants can be looked-up in the [CUDA Programming guide](https://docs.nvidia.com/cuda/cuda-c-programming-guide/index.html#features-and-technical-specifications). Threads that are in the same block have access to the same shared memory region (SMEM).

The number of threads in a block can be configured using a variable normally called `blockDim`, which is a vector consisting of three ints. The entries of that vector specify the sizes of `blockDim.x`, `blockDim.y` and `blockDim.z`, as visualized below:

![blockDim visualization](https://siboehm.com/assets/img/blockdim.png)

Similarly, the number of blocks in a grid is configurable using the `gridDim` variable. When we launch a new kernel from the host (in accelerator lingo, host refers to the CPU and device is the accelerator, here the GPU), it creates a single grid, containing the blocks and threads as specified. From here on I’ll only be talking about 2D grids and blocks, partly because the 3D-structure is seldom used and because drawing in 3D is too hard. It’s important to keep in mind that the thread hierarchy we just talked about mostly concerns program correctness. For program performance, as we’ll see later, it’s not a good idea to treat all threads in the same block as equals.

For our first kernel, we’ll use the grid, block and thread hierarchy to assign each thread a unique entry in the result matrix C. Then that thread will compute the dot product of the corresponding row of A and column of B, and write the result to C. Due to each location of C being written to by only one thread, we have to do no synchronization. We’ll launch the kernel like so:

```c++
// create as many blocks as necessary to map all of C
dim3 gridDim(CEIL_DIV(M, 32), CEIL_DIV(N, 32), 1);
// 32 * 32 = 1024 thread per block
dim3 blockDim(32, 32, 1);
// launch the asynchronous execution of the kernel on the device
// The function call returns immediately on the host
sgemm_naive<<<gridDim, blockDim>>>(M, N, K, alpha, A, B, beta, C);
```

CUDA code is written from a single-thread perspective. In the code of the kernel, we access the `blockIdx` and `threadIdx` built-in variables. These will return different values based on the thread that’s accessing them. In our example, `threadIdx.x` and `threadIdx.y` will vary from 0 to 31 based on the position of the thread in the grid. Same for `blockIdx.x` and `blockIdx.y`, which will vary from 0 to `CEIL_DIV(N, 32)` or `CEIL_DIV(M, 32)` based on the position of the thread’s block in the grid. We’ll do a lot of indexing into strided in-memory representations of matrices. Edward Yang’s post on [PyTorch Internals](https://blog.ezyang.com/2019/05/pytorch-internals-part-1-tensors/) contains a good explanation of strided tensors.

```c++
__global__ void sgemm_naive(int M, int N, int K, float alpha, const float *A,
                            const float *B, float beta, float *C) {
  // compute position in C that this thread is responsible for
  const uint x = blockIdx.x * blockDim.x + threadIdx.x;
  const uint y = blockIdx.y * blockDim.y + threadIdx.y;

  // `if` condition is necessary for when M or N aren't multiples of 32.
  if (x < M && y < N) {
    float tmp = 0.0;
    for (int i = 0; i < K; ++i) {
      tmp += A[x * K + i] * B[i * N + y];
    }
    // C = α*(A@B)+β*C
    C[x * N + y] = alpha * tmp + beta * C[x * N + y];
  }
}
```

To visualize this simple kernel: if the size of the matrix is not divisible by the size of the block, we’ll have to launch extra blocks to process the remainder. For example, in the picture below, we’ll create 9 blocks of equal threadsize, but only 4 of those fully utilize their 1024 threads. This artifact is called tile quantization, and appears whenever we try to map a fixed-sized volume across a variable-sized input.

![naive kernel visualization](https://siboehm.com/assets/img/naive_kernel.png)

This kernel takes about 0.5s to process three 4092² fp32 matrices on my A6000 GPU. Let’s do some non-implementation-specific calculations:

### Lower Bounding the Fastest Possible Runtime

For a matrix multiplication of two 4092² matrices, followed by an addition of a 4092² matrix (to make the GEMM):

*   **Total FLOPS**: For each of the 4092² entries of C, we have to perform a dot product of two vectors of size 4092, involving a multiply and an add at each step. “Multiply then add” is often mapped to a single assembly instruction called FMA (fused multiply-add), but still counts as two FLOPs. 2\*4092³ + 4092² = 137 GFLOPS
*   **Total data to read (minimum!)**: 3 \* 4092² \* 4B = 201MB
*   **Total data to store**: 4092² \* 4B = 67MB

So 268MB is the absolute minimum of memory that any implementation would have to transfer from/to global GPU memory (global memory is the GPU’s main memory region. If Nvidia sells you a GPU advertised with 80GB of memory and 1TB/s of bandwidth, they’re talking about the capacity and bandwidth of global memory. Later we’ll talk about other memory regions on the GPU, like the shared memory, which is physically distinct and has very different performance characteristics), assuming it has a big enough cache. The cuBLAS kernel loads a total of 500MB of GMEM during the whole calculation. We’ll see later how increasing arithmetic intensity allows us to achieve an access volume that low. Let’s calculate some upper bounds on kernel performance. The GPU is advertised with 30TFLOPs/s of fp32 compute throughput and 768GB/s of global memory bandwidth. If we achieved those numbers (reminder that peak FLOPs is a reductionist metric, since it depends on the instruction mix. There’s no way you’d reach those 30TFLOPs/s if your FLOP of choice is DIV. However, since matmul uses mainly FMA instructions, which tends to be the fastest FLOPs, we have a good chance of actually getting close to that peak FLOP value. Similar story for the bandwidth: Peak bandwidth can only be reached if the access pattern suits the hardware), we’d need 4.5ms for the calculation and 0.34ms for the memory transfers. So in our napkin math, the calculation takes ~10x more time than the memory accesses. This means our final optimized kernel will be compute-bound, as long as we end up having to transfer <10x the absolute minimum memory volume of 278MB. The A6000 is advertised with 309TFLOPs/s of tensor core performance. If we could use tensor cores for our fp32 matmul, the calculation would only take 0.44ms, and an optimized kernel doing 4092^2 matrix mul would almost surely still be memory bound. This puts into perspective just how fast the tensor cores are.

Now that we’ve calculated some lower bounds for our fp32 GEMM calculation, let’s get back to the kernel on hand, to figure out why it’s so much slower than it could be.

### Memory Access Pattern of the Naive Kernel

In our kernel, two threads in the same block with ThreadIds (0, 0) and (0, 1) will load the same column of B but different rows of A. If we assume the worst case of zero caching, then each thread has to load 2\*4092+1 floats from global memory. As we have 4092² threads total, this would result in 548GB of memory traffic.

Below is a visualization of the memory access pattern of our naive kernel, taking two threads A (red) and B (green) as an example:

![naive memory access pattern](https://siboehm.com/assets/img/naive_memaccess.png)

So to recap, when I run this kernel on an A6000 GPU it achieves ~300GFLOPs when multiplying two 4092x4092 float32 matrices. Pretty bad, considering that the A6000 is advertised as being able to achieve almost 30 TFLOPs. Just for comparison, 300 GFLOPs is also roughly the performance achieved by the optimized BLAS library on the 2015 Haswell CPU that I used in my earlier post on [CPU matmul](https://siboehm.com/posts/cpu-matmul/). So how can we start to make this faster? One way is to optimize the memory access pattern of our kernel such that global memory accesses can be coalesced (=combined) into fewer accesses.

### Kernel 2: Global Memory Coalescing

Before we get into global memory coalescing, we need to learn about the concept of a warp. For execution, the threads of a block are grouped into so-called warps, consisting of 32 threads. A warp is then assigned to a warp scheduler, which is the physical core that executes the instructions. Before the Volta architecture, it used to be the case that all threads of a warp were fed from the same instruction stream. On a branch, the threads that didn’t take the branch were inactived using the so-called active mask. However, since Volta, it’s no longer a good idea to rely on this ‘warp-synchronous’ behaviour, as instructions from different branches may be interleaved even for the same threads within a warp. There are four warp schedulers per multiprocessor. The grouping into warps happens based on a consecutive threadId. If we set the blockDim to be multi-dimension, then the threadId is calculated like so:

`threadId = threadIdx.x+blockDim.x*(threadIdx.y+blockDim.y*threadIdx.z)`

Then, threads with neighbouring `threadId` become part of the same warp. Below I tried to illustrate this, using a smaller “warpsize” of 8 threads (real warps always contain 32 threads): I like to think of the three dimensions x,y,z of `threadId` as being “column-major”, due to the first dimension x being the one that’s continuous in “warpspace”. I don’t know if others use that term, but it makes the concept more clear to me.

![warp grouping](https://siboehm.com/assets/img/warp_grouping.png)

The concept of a warp is relevant for this second kernel, as sequential memory accesses by threads that are part of the same warp can be grouped and executed as one. This is referred to as global memory coalescing. It’s the most important thing to keep in mind when optimizing a kernel’s GMEM memory accesses toward achieving the peak bandwidth.

Below is an example, where consecutive memory accesses by threads in the same warp are grouped, allowing each warp to execute 8 memory accesses using only 2 32B loads:

![coalesced memory access example](https://siboehm.com/assets/img/gmem_coalesced.png)

In reality, the GPU supports 32B, 64B and 128B memory accesses. So, if each thread is loading a 32bit float from global memory, the warp scheduler (probably the MIO) can coalesce this 32\*4B=128B load into a single transaction. This is only possible if the floats loaded are consecutive in memory, and if access is aligned. In that way, optimizing for global memory coalescing on GPU has a lot of similarities to optimizing for cache line utilization on CPU. Interestingly, to allow coalescing the threads within a warp have to access consecutive addresses, but the accesses don’t have to be consecutive within-warp. Illustrated below: If they aren’t, or if access cannot be coalesced for some other reason, then the GPU will execute as many 32B loads as necessary to fetch all floats, leading to a lot of wasted bandwidth. Profiling our naive kernel, we can observe the detrimental effect of non-coalesced access as we achieve only 15GB/s of GMEM throughput.

Looking back at the previous kernel, we assigned threads their entry of C like so:

```c++
const uint x = blockIdx.x * blockDim.x + threadIdx.x;
const uint y = blockIdx.y * blockDim.y + threadIdx.y;
```

Hence, threads of the same warp (those with consecutive `threadIdx.x`) were loading the rows of A non-consecutively from memory. The naive kernel’s pattern of accessing the memory of A looked more like so:

![naive kernel A memory access](https://siboehm.com/assets/img/naive_gmem_access_A.png)

To enable coalescing, we can change how we assign positions of the result matrix C to threads. This change in the global memory access pattern is illustrated below:

![coalesced C memory access](https://siboehm.com/assets/img/gmem_access_coalesced.png)

To implement this, we only need to change the first two lines:

```c++
const int x = blockIdx.x * BLOCKSIZE + (threadIdx.x / BLOCKSIZE);
const int y = blockIdx.y * BLOCKSIZE + (threadIdx.x % BLOCKSIZE);

if (x < M && y < N) {
  float tmp = 0.0;
  for (int i = 0; i < K; ++i) {
    tmp += A[x * K + i] * B[i * N + y];
  }
  C[x * N + y] = alpha * tmp + beta * C[x * N + y];
}
```

And we call it like so: This wasn’t immediately obvious to me, but enabling GMEM coalescing changes nothing in the assembly, see the SASS output on [Godbolt](https://godbolt.org/z/qGceM1559). Access coalescing is done at kernel runtime by the hardware. This makes sense since coalescing requires aligned access, which cannot be guaranteed at compile time as we pass the matrix pointers as function arguments. Also: the assembly features partial unrolling of our inner loop even though the loop count K is not known at compile time. Exciting!

```c++
// gridDim stays the same
dim3 gridDim(CEIL_DIV(M, 32), CEIL_DIV(N, 32));
// make blockDim 1-dimensional, but don't change number of threads
dim3 blockDim(32 * 32);
sgemm_coalescing<<<gridDim, blockDim>>>(M, N, K, alpha, A, B, beta, C);
```

Global memory coalescing increases memory throughput from 15GB/s to 110GB/s. Performance reaches 2000 GFLOPS, a big improvement compared to the 300 GFLOPS of the first, naive kernel. For the next kernel, we’ll use the GPU’s fast on-chip memory, called shared memory, to cache data that will be re-used.

### Kernel 3: Shared Memory Cache-Blocking

Next to the large global memory, a GPU has a much smaller region of memory that is physically located on the chip, called shared memory (SMEM). Physically, there’s one shared memory per SM. Here’s a helpful illustration of the memory hierarchy on an A100 GPU (source): [NVIDIA Blog](https://developer.nvidia.com/blog/inside-ampere-architecture/). Logically, this shared memory is partitioned among the blocks. This means that a thread can communicate with the other threads in its block via the shared memory chunk. On my A6000 GPU, each block has access to a maximum of 48KB of shared memory. The amount of SMEM is configurable, by trading off a larger shared memory for a smaller L1 cache. For specifics, see the [compute capability documentation](https://docs.nvidia.com/cuda/cuda-c-programming-guide/index.html#shared-memory). Also, it’s possible to use more than 48KB of SMEM per thread by utilizing [dynamic shared memory](https://docs.nvidia.com/cuda/cuda-c-programming-guide/index.html#shared-memory).

As the shared memory is located on-chip, it has a much lower latency and higher bandwidth than global memory. I couldn’t find good benchmark results for the Ampere architecture but for Volta (released in 2017) the benchmarks performed in [this paper](https://dl.acm.org/doi/abs/10.1145/3107055.3107056) report 750GiB/s of global memory bandwidth, and 12,080GiB/s of shared memory bandwidth. It doesn’t look like these numbers have changed much since Volta. Nvidia reports ~750GB of max GMEM bandwidth for my A6000 (Ampere).

So for this next kernel, we’ll load a chunk of A and a chunk of B from global memory into shared memory. Then we’ll perform as much work as possible on the two chunks, with each thread still being assigned one entry of C. We’ll move the chunks along the columns of A and the rows of B performing partial sums on C until the result is computed.

This is illustrated below:

![shared memory cache-blocking](https://siboehm.com/assets/img/smem_caching.png)

The important parts of the code are below, with variable names corresponding to the plot above: In general, I didn’t write the code to work for arbitrary sizes of M, N and K, as the condition checking introduces a lot of clutter and isn’t very interesting. To make sure the kernel works correctly, I test it with random data and a few different matrix sizes by comparing to cuBLAS.

```c++
// advance pointers to the starting positions
A += cRow * BLOCKSIZE * K;                    // row=cRow, col=0
B += cCol * BLOCKSIZE;                        // row=0, col=cCol
C += cRow * BLOCKSIZE * N + cCol * BLOCKSIZE; // row=cRow, col=cCol

float tmp = 0.0;
// the outer loop advances A along the columns and B along
// the rows until we have fully calculated the result in C.
for (int bkIdx = 0; bkIdx < K; bkIdx += BLOCKSIZE) {
  // Have each thread load one of the elements in A & B from
  // global memory into shared memory.
  // Make the threadCol (=threadIdx.x) the consecutive index
  // to allow global memory access coalescing
  As[threadRow * BLOCKSIZE + threadCol] = A[threadRow * K + threadCol];
  Bs[threadRow * BLOCKSIZE + threadCol] = B[threadRow * N + threadCol];

  // block threads in this block until cache is fully populated
  __syncthreads();

  // advance pointers onto next chunk
  A += BLOCKSIZE;
  B += BLOCKSIZE * N;

  // execute the dotproduct on the currently cached block
  for (int dotIdx = 0; dotIdx < BLOCKSIZE; ++dotIdx) {
    tmp += As[threadRow * BLOCKSIZE + dotIdx] *
            Bs[dotIdx * BLOCKSIZE + threadCol];
  }
  // need to sync again at the end, to avoid faster threads
  // fetching the next block into the cache before slower threads are done
  __syncthreads();
}
C[threadRow * N + threadCol] =
    alpha * tmp + beta * C[threadRow * N + threadCol];
```

This kernel achieves ~2200 GFLOPS, a 50% improvement over the previous version. There’s only a 50% improvement partly because our previous kernel already had pretty good L1 cache hit rates. We’re still far away from hitting the ~30 TFLOPs that the GPU can provide. This is obvious from the roofline plot below: Notice how we’re achieving a higher memory bandwidth than cuBLAS. But because we’re doing much less work per byte loaded from memory (=lower arithmetic intensity), overall performance is worse.

![roofline plot kernel 3](https://siboehm.com/assets/img/roofline_k3.png)

At a CHUNKSIZE of 32, this uses 2\*32\*32\*4B=8KB of shared memory space. This info can also be obtained by compiling with `--ptxas-options=-v`, which outputs: `Used 37 registers, 8192 bytes smem, 400 bytes cmem[0]`. My A6000 GPU has a maximum of 48KB of shared memory space available for each block, so we’re far away from hitting that limit. This is not necessarily a problem, as there are downsides to increasing per-block shared-memory usage. Each multiprocessor (SM) has a maximum of 100KB of SMEM available. This means that if we’d modify our kernel to use the full 48KB of SMEM available, each SM could only keep two blocks loaded at the same time. In CUDA parlance, increasing per-block SMEM utilization can decrease occupancy. Occupancy is defined as the ratio between the number of active warps per SM and the maximum possible number of active warps per SM.

High occupancy is useful because it allows us to hide the high latency of our operations, by having a bigger pool of issue-able instructions available. On GPUs, math operations like FMA have a latency of 4 cycles which is equal to 2.6ns at a 1.5GHz clock. Compare this to a recent x86 CPU, where FMA has a 6 cycle latency or 1.8ns at a 3.5GHz clock. There are three main limits to keeping more active blocks loaded on an SM: register count, warp count and SMEM capacity. Let’s do an example calculation for our current kernel.

### Occupancy Calculation for Kernel 3

Here are the relevant hardware stats for my GPU, obtained from the `cudaGetDeviceProperties` API (Multiprocessors are the SMs we talked about earlier): The amount of shared memory is configurable by using a feature called SharedMemoryCarveout. The so-called unified data cache is partitioned into L1 cache and shared memory, so we can trade-off less shared-memory for more L1 cache.

| Metric                     | Value           |
| :------------------------- | :-------------- |
| Name                       | NVIDIA RTX A6000 |
| Compute Capability         | 8.6             |
| max threads per block      | 1024            |
| max threads per multiprocessor | 1536            |
| threads per warp           | 32              |
| warp allocation granularity | 4               |
| max regs per block         | 65536           |
| max regs per multiprocessor | 65536           |
| reg allocation unit size   | 256             |
| reg allocation granularity | warp            |
| total global mem           | 48685 MB        |
| max shared mem per block   | 48 KB           |
| CUDA runtime shared mem overhead per block | 1024 B          |
| shared mem per multiprocessor | 102400 B        |
| multiprocessor count       | 84              |
| max warps per multiprocessor | 48              |

And here are the resource demands for our kernel:

*   **Registers per Thread**: 37
*   **SMEM per Block**: 8192 B
*   **Threads per Block**: 1024

Work is scheduled onto the SMs on a block granularity. Each SM will load more blocks, as long as it has enough resources to accommodate them. Calculation: I found lots of official and unofficial occupancy calculators, but no official formulae as how to calculate the occupancy. The results are correct (I checked using NVIDIA’s official tools), but there may be small errors eg in the application of rounding.

*   **Shared memory**: 8192B/Block + 1024B/Block for CUDA runtime usage = 9216B/Block. (102400B per SM) / (9216B per Block) = 11.11 ⇒ 11 Blocks upper limit.
*   **Threads**: 1024 Threads per Block, max 1536 threads per SM ⇒ Upper limit 1 block.
*   **Registers**: 37 regs per thread \* 32 threads per warp = 1184 regs per warp. Register allocation granularity is 256 regs on a warp level, hence rounding up to 1280 regs per warp. We have (1024 threads / 32) = 32 warps per block, hence 1280 regs per warp \* 32 warps per block = 40960 regs per block. Max 65536 regs per SM ⇒ upper limit 1 block. Surprisingly, there’s more space in the register file than in shared memory! Each block can use max 48 KB of SMEM, but 65536\*4B = 262 KB of register space.

So this kernel is limited by the number of threads per block, and the number of registers per thread. We cannot load more than one block per SM, giving us a final occupancy of 32 active warps / 48 max active warps = 66%.

A 66% occupancy is not too bad, so this doesn’t explain why our kernel runs so slow. We know that it’s possible to optimize our kernel towards high arithmetic intensity (AI) by observing that cuBLAS achieves ~245 FLOPs/Byte. Both at very high and very low AI, high occupancy is not needed to achieve peak throughput. For more details on this, see V. Volkov’s PhD thesis and its coverage of “cusp behaviour”: [Understanding Latency Hiding on GPUs](https://escholarship.org/uc/item/42h75234). Looking at the profiler gives us some hints. First, if we look at the mix of executed instructions, most of them are memory loads: LDS are shared memory loads. FMA is our fused multiply add. IADD3 is a “3 input integer addition”, which we need for moving the pointers along the K dimension.

![instruction mix kernel 3](https://siboehm.com/assets/img/instruction_mix_k3.png)

Our inner loop looks like this in PTX ([Godbolt link](https://godbolt.org/z/sWd6W7Yc9)):

```ptx
ld.shared.f32   %f91, [%r8+3456];
ld.shared.f32   %f92, [%r7+108];
fma.rn.f32      %f93, %f92, %f91, %f90;
```

That’s not good, given that a memory load is bound to have a higher latency than a simple FMA, and given that we know our kernel should be compute bound. We see this effect when looking at the profiler’s sampling of warp states. This quantifies how many cycles were spent in each state per executed instruction: Stall Not Selected means that the warp was eligible to be scheduled, but the scheduler selected another eligible warp instead. This adds evidence to our earlier hypothesis that occupancy is currently not a problem.

![warp states kernel 3](https://siboehm.com/assets/img/warp_states_k3.png)

The meaning of the states is documented in the [Kernel Profiling Guide](https://docs.nvidia.com/cuda/profiler-users-guide/index.html#event-list). For `Stall MIO Throttle` it reads:

> Warp was stalled waiting for the MIO (memory input/output) instruction queue to be not full. This stall reason is high in cases of extreme utilization of the MIO pipelines, which include special math instructions, dynamic branches, as well as shared memory instructions

We’re not using special math instructions, nor dynamic branches, so it’s clear that we’re stalling waiting for our SMEM accesses to return. So how do we make our kernel issue less SMEM instructions? One way is to have each thread compute more than one output element, which allows us to perform more of the work in registers and relying less on SMEM.

### Kernel 4: 1D Blocktiling for Calculating Multiple Results per Thread

So this next kernel works like our last kernel, but adds a new inner loop, for calculating multiple C entries per thread. We now use a SMEM cache size of BM\*BK + BN\*BK = 64\*8 + 64\*8 = 1024 floats, for a total of 4KB per block. Below a visualization. I have highlighted two of the threads and the values they access in the inner loop in orange and red.

![1D blocktiling](https://siboehm.com/assets/img/1d_blocktiling.png)

All of the important changes for this kernel happen in the inner loop. The loading for GMEM to SMEM stays largely the same as before. Let’s have a look: [Godbolt link](https://godbolt.org/z/q3Wq5aM8c).

```c++
// allocate thread-local cache for results in registerfile
float threadResults[TM] = {0.0};

// outer loop over block tiles
for (uint bkIdx = 0; bkIdx < K; bkIdx += BK) {
  // populate the SMEM caches (same as before)
  As[innerRowA * BK + innerColA] = A[innerRowA * K + innerColA];
  Bs[innerRowB * BN + innerColB] = B[innerRowB * N + innerColB];
  __syncthreads();

  // advance blocktile for outer loop
  A += BK;
  B += BK * N;

  // calculate per-thread results
  for (uint dotIdx = 0; dotIdx < BK; ++dotIdx) {
    // we make the dotproduct loop the outside loop, which facilitates
    // reuse of the Bs entry, which we can cache in a tmp var.
    float Btmp = Bs[dotIdx * BN + threadCol];
    for (uint resIdx = 0; resIdx < TM; ++resIdx) {
      threadResults[resIdx] +=
          As[(threadRow * TM + resIdx) * BK + dotIdx] * Btmp;
    }
  }
  __syncthreads();
}
```

This kernel achieves ~8600 GFLOPs, 2.2x faster than our previous kernel. Let’s calculate how many memory accesses each thread performed in our previous kernel, where each thread calculated one result:

*   **GMEM**: K/32 iterations of outer loop \* 2 loads
*   **SMEM**: K/32 iterations of outer loop \* BLOCKSIZE (=32) \* 2 loads
*   **Memory accesses per result**: K/16 GMEM, K\*2 SMEM

And for our new kernel, where each thread calculates eight results:

*   **GMEM**: K/8 iterations of outer loop \* 2 loads
*   **SMEM**: K/8 iterations of outer loop \* BK(=8) \* (1 + TM(=8))
*   **Memory accesses per result**: K/32 GMEM, K\*9/8 SMEM

As expected, we now spend much fewer cycles per instruction stalling due to memory pressure: Careful: The axis has changed compared to the previous plot.

![warp states kernel 4](https://siboehm.com/assets/img/warp_states_k4.png)

### Sidenote on Compiler Optimizations

Above we explicitly cached the entry of B into `Btmp` and reordered the two inner loops for efficiency. If we don’t do that, then the code looks like this:

```c++
for (uint resIdx = 0; resIdx < TM; ++resIdx) {
  for (uint dotIdx = 0; dotIdx < BK; ++dotIdx) {
    threadResults[resIdx] +=
      As[(threadRow * TM + resIdx) * BK + dotIdx] * Bs[dotIdx * BN + threadCol];
  }
}
```

Interestingly, this has no adverse effect on performance. This is surprising since our inner two loops now incur BK (=8) \* TM (=8) \* 2 = 128 SMEM accesses, instead of the previous 72. Looking at the assembly ([Godbolt link](https://godbolt.org/z/q3Wq5aM8c)) has the answer:

```assembly
// first inner-most loop
ld.shared.f32   %f45, [%r9];
ld.shared.f32   %f46, [%r8];
fma.rn.f32      %f47, %f46, %f45, %f212;
ld.shared.f32   %f48, [%r9+256];
ld.shared.f32   %f49, [%r8+4];
fma.rn.f32      %f50, %f49, %f48, %f47;
ld.shared.f32   %f51, [%r9+512];
ld.shared.f32   %f52, [%r8+8];
fma.rn.f32      %f53, %f52, %f51, %f50;
ld.shared.f32   %f54, [%r9+768];
ld.shared.f32   %f55, [%r8+12];
fma.rn.f32      %f56, %f55, %f54, %f53;
ld.shared.f32   %f57, [%r9+1024];
ld.shared.f32   %f58, [%r8+16];
fma.rn.f32      %f59, %f58, %f57, %f56;
ld.shared.f32   %f60, [%r9+1280];
ld.shared.f32   %f61, [%r8+20];
fma.rn.f32      %f62, %f61, %f60, %f59;
ld.shared.f32   %f63, [%r9+1536];
ld.shared.f32   %f64, [%r8+24];
fma.rn.f32      %f65, %f64, %f63, %f62;
ld.shared.f32   %f66, [%r9+1792];
ld.shared.f32   %f67, [%r8+28];
fma.rn.f32      %f212, %f67, %f66, %f65;
// second inner-most loop
ld.shared.f32   %f68, [%r8+32];
fma.rn.f32      %f69, %f68, %f45, %f211;
ld.shared.f32   %f70, [%r8+36];
fma.rn.f32      %f71, %f70, %f48, %f69;
ld.shared.f32   %f72, [%r8+40];
fma.rn.f32      %f73, %f72, %f51, %f71;
ld.shared.f32   %f74, [%r8+44];
fma.rn.f32      %f75, %f74, %f54, %f73;
ld.shared.f32   %f76, [%r8+48];
fma.rn.f32      %f77, %f76, %f57, %f75;
ld.shared.f32   %f78, [%r8+52];
fma.rn.f32      %f79, %f78, %f60, %f77;
ld.shared.f32   %f80, [%r8+56];
fma.rn.f32      %f81, %f80, %f63, %f79;
ld.shared.f32   %f82, [%r8+60];
fma.rn.f32      %f211, %f82, %f66, %f81;
// ... continues like this for inner-loops 3-8 ...
```

The compiler unrolls both loops (the compiler can unroll them since the loop count is known at compile time) and then eliminates the repeated SMEM loads of the Bs entries, so we end up with the same amount of SMEM accesses as our optimized CUDA code.

When the PTX is compiled to SASS, the SMEM loads from Bs are vectorized: This already hints at an optimization we’ll perform later: Transposing As such that we can also vectorize those loads.

```assembly
LDS     R26, [R35.X4+0x800] // a 32b load from As
LDS.128 R8,  [R2]           // a 128b load from Bs
LDS.128 R12, [R2+0x20]
LDS     R24, [R35.X4+0x900]
LDS.128 R20, [R2+0x60]
LDS     R36, [R35.X4+0xb00]
LDS.128 R16, [R2+0x40]
LDS.128 R4,  [R2+0x80]
LDS     R38, [R35.X4+0xd00]
```

### Areas of Improvement: Arithmetic Intensity

Our current kernel still suffers from the same stalling-for-memory problem as kernel 3, just to a lesser extent. So we’ll just apply the same optimization again: computing even more results per thread. The main reason this makes our kernel run faster is that it increases arithmetic intensity (defined as the number of FLOPs executed per byte transferred (load + store!) between GMEM and SMEM). Below I tried to make it more immediately obvious why calculating more results per thread raises arithmetic intensity: It’s more efficient to calculate a square of results per thread than a column of results because we can share more of the inputs:

![arithmetic intensity](https://siboehm.com/assets/img/arithmetic_intensity.png)

In conclusion, all our kernels perform the same number of FLOPs, but we can reduce the number of GMEM accesses by calculating more results per thread. We’ll continue optimizing arithmetic intensity for as long as we’re still memory bound.

### Kernel 5: Increasing Arithmetic Intensity via 2D Blocktiling

The basic idea for kernel 5 will be to compute a grid of 8\*8 elements of C per thread. The first stage of the kernel is for all threads to work together to populate the SMEM cache. We’ll have each thread load multiple elements. This code looks like so: Here’s a graphical representation of the GMEM loading:

```c++
for (uint loadOffset = 0; loadOffset < BM; loadOffset += strideA) {
  As[(innerRowA + loadOffset) * BK + innerColA] =
      A[(innerRowA + loadOffset) * K + innerColA];
}
for (uint loadOffset = 0; loadOffset < BK; loadOffset += strideB) {
  Bs[(innerRowB + loadOffset) * BN + innerColB] =
      B[(innerRowB + loadOffset) * N + innerColB];
}
__syncthreads();
```

Now that the SMEM cache is populated, we have each thread multiply its relevant SMEM entries and accumulate the result into local registers. Below I illustrated the (unchanged) outer loop along the input matrices, and the three inner loops for the dot product and the TN and TM dimension:

![2D blocktiling inner loops](https://siboehm.com/assets/img/2d_blocktiling_inner_loops.png)

The interesting parts of the code look like this: [Godbolt link](https://godbolt.org/z/KxMh5n7P6)

```c++
// allocate thread-local cache for results in registerfile
float threadResults[TM * TN] = {0.0};
// register caches for As and Bs
float regM[TM] = {0.0};
float regN[TN] = {0.0};

// outer-most loop over block tiles
for (uint bkIdx = 0; bkIdx < K; bkIdx += BK) {
  // populate the SMEM caches
  for (uint loadOffset = 0; loadOffset < BM; loadOffset += strideA) {
    As[(innerRowA + loadOffset) * BK + innerColA] =
        A[(innerRowA + loadOffset) * K + innerColA];
  }
  for (uint loadOffset = 0; loadOffset < BK; loadOffset += strideB) {
    Bs[(innerRowB + loadOffset) * BN + innerColB] =
        B[(innerRowB + loadOffset) * N + innerColB];
  }
  __syncthreads();

  // advance blocktile
  A += BK;     // move BK columns to right
  B += BK * N; // move BK rows down

  // calculate per-thread results
  for (uint dotIdx = 0; dotIdx < BK; ++dotIdx) {
    // load relevant As & Bs entries into registers
    for (uint i = 0; i < TM; ++i) {
      regM[i] = As[(threadRow * TM + i) * BK + dotIdx];
    }
    for (uint i = 0; i < TN; ++i) {
      regN[i] = Bs[dotIdx * BN + threadCol * TN + i];
    }
    // perform outer product on register cache, accumulate
    // into threadResults
    for (uint resIdxM = 0; resIdxM < TM; ++resIdxM) {
      for (uint resIdxN = 0; resIdxN < TN; ++resIdxN) {
        threadResults[resIdxM * TN + resIdxN] +=
            regM[resIdxM] * regN[resIdxN];
      }
    }
  }
  __syncthreads();
}
```

In the inner loop, we can reduce the number of SMEM accesses by making `dotIdx` the outer loop, and explicitly loading the values we need for the two inner loops into registers. Below is a drawing of the `dotIdx` loop across time, to visualize which SMEM entries get loaded into thread-local registers at each step: I had to reduce some dimensions to make it easier to draw. In the kernel: BK=TM=TN=8.

![dotIdx loop visualization](https://siboehm.com/assets/img/dotidx_loop.png)

Resulting performance: 16TFLOPs, another 2x improvement. Let’s repeat the memory access calculation. We’re now calculating TM\*TN = 8\*8 = 64 results per thread.

*   **GMEM**: K/8 (outer loop iters) \* 2 (A+B) \* 1024/256 (sizeSMEM/numThreads) loads
*   **SMEM**: K/8 (outer loop iters) \* 8 (dotIdx) \* 2 (A+B) \* 8 loads
*   **Memory accesses per result**: K/64 GMEM, K/4 SMEM

Slowly performance is reaching acceptable levels, however, warp stalls due to memory pipeline congestion are still too frequent. For kernel 6 we’ll take two measures to try to improve that: Transposing As to enable auto-vectorization of SMEM loads, and promising the compiler alignment on the GMEM accesses.

### Kernel 6: Vectorize SMEM and GMEM Accesses

The first optimization that I already hinted at earlier is to transpose As. This will allow us to load from As using vectorized SMEM loads (`LDS.128` in SASS). Below the same visualization of the three inner loops as for kernel 5, but now with As transposed in memory:

![transposed As in memory](https://siboehm.com/assets/img/smem_transposed.png)

Looking at the assembly ([Godbolt link](https://godbolt.org/z/q3Wq5aM8c)) we see that loading As into the registers, which used to be a 32b `LDS` load, is now also a 128b `LDS.128` load, just like it had already been for Bs. This gives us a 500GFLOPs speedup, or ~3%.

Next, we’ll vectorize all loads and stores from/to GMEM using vector datatypes, namely `float4`.

The code looks like this: [Godbolt link for the full kernel](https://godbolt.org/z/xP80W9K4c)

```c++
float4 tmp =
    reinterpret_cast<float4 *>(&A[innerRowA * K + innerColA * 4]);
// transpose A during the GMEM to SMEM transfer
As[(innerColA * 4 + 0) * BM + innerRowA] = tmp.x;
As[(innerColA * 4 + 1) * BM + innerRowA] = tmp.y;
As[(innerColA * 4 + 2) * BM + innerRowA] = tmp.z;
As[(innerColA * 4 + 3) * BM + innerRowA] = tmp.w;

reinterpret_cast<float4 *>(&Bs[innerRowB * BN + innerColB * 4]) =
    reinterpret_cast<float4 *>(&B[innerRowB * N + innerColB * 4]);
__syncthreads();
```

This leads to the 32b GMEM load instructions (`LDG.E` and `STG.E`) being replaced with 128b counterparts (`LDG.E.128` and `STG.E.128`). Initially, I was confused as to why running this:

```c++
reinterpret_cast<float4 *>(&Bs[innerRowB * BN + innerColB * 4]) =
    reinterpret_cast<float4 *>(&B[innerRowB * N + innerColB * 4]);
```

would be any faster than just manually unrolling the access (or using pragma unroll):

```c++
Bs[innerRowB * BN + innerColB * 4 + 0] = B[innerRowB * N + innerColB * 4 + 0];
Bs[innerRowB * BN + innerColB * 4 + 1] = B[innerRowB * N + innerColB * 4 + 1];
Bs[innerRowB * BN + innerColB * 4 + 2] = B[innerRowB * N + innerColB * 4 + 2];
Bs[innerRowB * BN + innerColB * 4 + 3] = B[innerRowB * N + innerColB * 4 + 3];
```

Shouldn’t the compiler just be able to coalesce the 2nd version and also generate 128b loads? I think the reason is that the compiler has no way to verify that the `float* B` pointer that is passed to the kernel is 128b aligned, which would be a requirement for using `LDG.E.128`. So the `reinterpret_cast`’s only purpose is to promise the compiler that the `float* B` pointer will be aligned. Compare this to SMEM loads, where the compiler automatically generates vectorized loads because that memory is not user-managed.

Kernel 6 achieves 19TFLOPs. The profiler still shows a bunch of problem areas and optimization opportunities: We’re running into shared-memory bank conflicts (which cuBLAS avoids), our occupancy is higher than necessary, and we haven’t implemented any double buffering (which the [CUTLASS docs](https://github.com/NVIDIA/cutlass/blob/main/docs/overview.md) seem to suggest is pretty useful).

But before we get to those, let’s cover some more low-hanging fruit: Autotuning the kernel’s parameters.

### Kernel 9: Autotuning

I skipped kernels 7 and 8, which I wrote while figuring out how to best eliminate shared memory bank conflicts. They eliminate the conflicts but were overall still slower, so I won’t cover them here.
We’ve accumulated a total of five template parameters:

*   **BM, BN and BK**, which specify how much data we cache from GMEM into SMEM.
*   **TM and TN**, which specify how much data we cache from SMEM into the registers.

For kernel 6, these were set to BM=BN=128 and BK=TM=TN=8. I wrote a bash script that searches through all sensible combinations and benchmarks their runtime. This required me to make sure that:

*   I knew which parameter combinations were sensible, and skip those that weren’t. Example of a non-sensible configuration: I wanted to vectorize all SMEM loads, hence BM \* BK (the size of As) needed to be divisible by 4 \* NUM\_THREADS, as each thread in the block issues a 4-wide load during each iteration of the GMEM to SMEM loading loop.
*   The kernel implementation was correct for the ~400 different hyperparameter settings that remained.

The necessary modifications to the code ended up taking quite some time to implement.

It turns out that the optimal parameters vary quite a bit depending on the GPU model. I guess that’s why compilers like Triton provide routines for autotuning. I wonder how this works for cuBLAS, they probably store a precomputed mapping from {GPU type, matrix size, dtype, …} to the optimal GEMM implementation inside the cuBLAS binary. On my A6000, BM=BN=128 BK=16 TM=TN=8 increased performance by 5%, from 19 to 20 TFLOPs. On an A100 SMX4 40GB, that same configuration reached 12 TFLOPs, 6% worse than the optimal setting found by the autotuner (BM=BN=64 BK=16 TM=TN=4), which reached 12.6 TFLOPs. The A100 has worse fp32 performance than the A6000, which is why the FLOPs numbers are lower (cuBLAS reaches 14.7 TFLOPs on the A100). Nvidia rates the A100 at 19.5 TFLOPs and the A6000 at 38.7 TFLOPs.

I can’t explain why these specific parameters end up producing the optimal performance. Autotuning works, every high-performance library uses it, but it also feels very unsatisfying. I’m sure that with enough time, enough access to low-level performance counters and some facetime with Nvidia engineers, I’d eventually figure it out. It’s good have a strong belief that computers can be understood.

### Kernel 10: Warptiling

Currently, our loop structure looks like this:

![current loop structure](https://siboehm.com/assets/img/current_loop_structure.png)

We’ll now add another hierarchy of tiling, in between our blocktiling and threadtiling loops: warptiling. Warptiling is somewhat confusing initially since unlike blocks and threads, warps don’t show up anywhere in the CUDA code explicitly. They are a hardware feature that has no direct analog in the scalar CUDA-software world. We can calculate a given thread’s `warpId` as `warpId=threadIdx.x % warpSize`, where `warpSize` is a built-in variable that is equal to 32 on any CUDA GPU I’ve ever worked with.

Warps are relevant for performance since (among other reasons):

*   Warps are the unit of scheduling that is mapped to the warp-schedulers that are part of the SM. On my A6000, there are four warp schedulers in each SM. This is how I imagine this looks: ![warp schedulers](https://siboehm.com/assets/img/warp_schedulers.png)
*   Shared-memory bank conflicts (I’ll cover those in a future post) happen only between threads that are in the same warp.
*   There’s a register cache on recent GPUs, and tighter threadtiling gives us more register cache locality.

Warptiling is elegant since we now make explicit all levels of parallelism:

*   **Blocktiling**: Different blocks can execute in parallel on different SMs.
*   **Warptiling**: Different warps can execute in parallel on different warp schedulers, and concurrently on the same warp scheduler.
*   **Threadtiling**: (a very limited amount of) instructions can execute in parallel on the same CUDA cores (= instruction-level parallelism aka ILP).

The warptiling looks like this in the CUDA code: [Godbolt link](https://godbolt.org/z/M5q7h42m8).

```c++
// dotIdx loops over contents of SMEM
for (uint dotIdx = 0; dotIdx < BK; ++dotIdx) {
  // populate registers for this thread's part of the warptile
  for (uint wSubRowIdx = 0; wSubRowIdx < WMITER; ++wSubRowIdx) {
    for (uint i = 0; i < TM; ++i) {
      regM[wSubRowIdx * TM + i] =
          As[(dotIdx * BM) + warpRow * WM + wSubRowIdx * WSUBM +
             threadRowInWarp * TM + i];
    }
  }
  for (uint wSubColIdx = 0; wSubColIdx < WNITER; ++wSubColIdx) {
    for (uint i = 0; i < TN; ++i) {
      regN[wSubColIdx * TN + i] =
          Bs[(dotIdx * BN) + warpCol * WN + wSubColIdx * WSUBN +
             threadColInWarp * TN + i];
    }
  }

  // execute warptile matmul. Later this will map well to
  // warp-wide matrix instructions, executed on tensor cores.
  for (uint wSubRowIdx = 0; wSubRowIdx < WMITER; ++wSubRowIdx) {
    for (uint wSubColIdx = 0; wSubColIdx < WNITER; ++wSubColIdx) {
      // calculate per-thread results with register-cache locality
      for (uint resIdxM = 0; resIdxM < TM; ++resIdxM) {
        for (uint resIdxN = 0; resIdxN < TN; ++resIdxN) {
          threadResults[(wSubRowIdx * TM + resIdxM) * (WNITER * TN) +
                        (wSubColIdx * TN) + resIdxN] +=
              regM[wSubRowIdx * TM + resIdxM] *
              regN[wSubColIdx * TN + resIdxN];
        }
      }
    }
  }
}
```

I tried my best to visualize all three levels of tiling below, although the structure is getting quite complex. The [CUTLASS docs](https://github.com/NVIDIA/cutlass/blob/main/docs/overview.md) about efficient GEMMs go even more in-depth into warptiling, and their visualizations are illuminating. Each warp will compute a chunk of size (WSUBN \* WNITER) x (WSUBM \* WMITER). Each thread computes WNITER \* WMITER many chunks of size TM\*TN.

![three levels of tiling](https://siboehm.com/assets/img/three_levels_of_tiling.png)

After autotuning the parameters, performance improves from 19.7 TFLOPs to 21.7 TFLOPs on an A100.

Here’s a plot that compares our warptiling kernel against cuBLAS across increasing matrix sizes: I generated this plot on an A100, which is why the absolute FLOPs numbers are different.

![performance comparison with cuBLAS](https://siboehm.com/assets/img/perf_vs_cublas.png)

At dimensions 2048 and 4096, our measured FLOPs are only a few percentage points slower than cuBLAS. However, for smaller matrices, we’re doing poorly in comparison to Nvidia’s library! This happens because cuBLAS contains not one single implementation of SGEMM, but hundreds of them. There’s a reason I guess for why the library is 500MB of compiled code. To print all the kernels: `cuobjdump --list-text <cublas location>`. At runtime, based on the dimensions, cuBLAS will pick which kernel to run. I launched matmuls for square matrices on all dimensions up to 4096 and found 16 different SGEMM kernels. Here’s a script for finding the kernel that was launched by cuBLAS ([h/t Horace He](https://github.com/horaceh/cuda_playground/blob/main/cu_perf/find_best_kernel.py)). I traced the cuBLAS call and these are the kernels it’s calling at each size: I used the Nsight Systems CLI for this.

| Matrix size | Name                                  | Duration         |
| :---------- | :------------------------------------ | :--------------- |
| 128         | `ampere_sgemm_32x32_sliced1x4_nn`     | 15.295 μs        |
| 256         | `ampere_sgemm_64x32_sliced1x4_nn` followed by `splitKreduce_kernel` | 12.416 μs + 6.912 μs |
| 512         | `ampere_sgemm_32x32_sliced1x4_nn`     | 41.728 μs        |
| 1024        | `ampere_sgemm_128x64_nn`              | 165.953 μs       |
| 2048        | `ampere_sgemm_128x64_nn`              | 1.247 ms         |
| 4096        | `ampere_sgemm_128x64_nn`              | 9.290 ms         |

At dimension 256 it calls two kernels: a matmul kernel followed by a reduction kernel. Split-K refers to partitioning the K-dimension across multiple threadblocks. This means that each block will only compute part of the chunk of C, and cuBLAS follows up with a reduce kernel to accumulate the final result. This requires some extra memory space to store the intermediate results before the reduction. I imagine this looks like so (but I’m uncertain here): ![split-K visualization](https://siboehm.com/assets/img/split_k.png) So if we were trying to write a high-performance library that works for all shapes and sizes we would have specializations for different shapes, and at runtime dispatch to the one that’s the best fit.

I also want to report a negative results: For this kernel, I additionally implemented an optimization called thread swizzling. This technique assumes that threadblocks are launched in order of increasing `blockIdx`, and optimizes the mapping of `blockIdx` to C chunks in a way that should increase L2 locality. Remember that L2 is a cache for global memory that exists once for the whole GPU. This [Nvidia post](https://developer.nvidia.com/blog/l2-cache-in-pascal/) has more info and visualizations. It didn’t increase performance, presumably because L2 hit rate is already fairly high at 80%, so I ended up removing the swizzling code. The commit is [here](https://github.com/siboehm/optimize-cuda-matmul/commit/186a9f4c398ec7a9a16f2c7a2c7c2c7c2c7c2c7c) if anyone is interested.

It makes sense to move the loop over BK towards the outside, since it follows our maxim of “load some data, then do as much work on that data as possible”. It further means that all computation that happens inside the BK loop will be independent and can be parallelized (for example using ILP).

We can now also start prefetching the data necessary for the next loop iteration already, a technique called double buffering.

### Work in Progress: Kernel 11

If I get back to working on this post, here’s what I’ll look at next:

*   **Double buffering**, for better interleaving of computation and memory loading. For now, see [CUTLASS Pipelining](https://github.com/NVIDIA/cutlass/blob/main/docs/pipelining.md). In CUTLASS, double buffering is done on two levels: GMEM ⇒ SMEM, and SMEM ⇒ Registerfile.
*   In Hopper, new instructions were introduced for **warp specialization**, for example for having some warp use fewer registers than others. This, in combination with special instructions to load directly from GMEM into SMEM without first going through the registers, can be used to reduce register pressure.
*   Getting rid of **SMEM bank conflicts**. This can be done by optimizing the data layout in SMEM.
*   Better understanding the GEMM kernels that are implemented in **Triton**, by looking at the generated PTX.

### Conclusion

Writing this post was a similar experience to my previous post on [optimizing SGEMM on CPU](https://siboehm.com/posts/cpu-matmul/): Optimizing SGEMM iteratively is one of the best ways to deeply understand the performance characteristics of the hardware. For writing the CUDA programs I was surprised by how easy it was to implement the code once I had made a good visualization of how I wanted the kernel to work.

Also: Powerlaws are everywhere. It took me two weekends to write the first 6 kernels which reach 80% of peak FLOPs, and then 4 more weekends to do autotuning and warptiling to get to 94%. How much I’m learning while writing this code has also seen diminishing results, hence I’m putting off hunting the last 6% until some future time.

All my code is available on [Github](https://github.com/siboehm/optimize-cuda-matmul).

Lastly, a big thanks to the creators of [Godbolt.org](https://godbolt.org/) (for looking at PTX and SASS assembly) and [Excalidraw](https://excalidraw.com/) (for drawing the kernels)! Both of these tools are a joy to use and have helped me learn much faster.

If you enjoy kernel work like this you’re likely a good fit for the Performance team at Anthropic. Come work with me! The team is headed by [Tristan Hume](https://tristanhume.com/) who is the most capable & thoughtful manager I’ve ever had. We optimize Anthropic’s model for GPUs, TPUs and AWS Trainium. Feel free to reach out!

### Further Resources and References

I started writing this post because I stumbled over [wangzyon’s Github repository](https://github.com/wangzyon/cuda-matmul), first experimenting with his kernels and then rewriting everything from scratch. Also relevant is this [Nvidia Blogpost about the CUTLASS library](https://developer.nvidia.com/blog/cutlass-linear-algebra-gemm/).
Mandatory references: the official [CUDA Toolkit Programming Guide](https://docs.nvidia.com/cuda/cuda-c-programming-guide/index.html) and the [CUDA Best Practices Guide](https://docs.nvidia.com/cuda/cuda-best-practices-guide/index.html). The [Kernel Profiling Guide](https://docs.nvidia.com/cuda/profiler-users-guide/index.html) contains even more info on low-level hardware details like caches and pipelines, and on the various metrics that can be collected.
[Onur Mutlu](https://people.inf.ethz.ch/omutlu/) is a professor at ETH who uploads his lectures to Youtube. Particularly relevant for this post are [Computer Architecture](https://www.youtube.com/playlist?list=PL5Q2QYk6b24Z-x6qV-O76fM2Z5-S3o80-) and [Acceleration on Heterogenueous Systems](https://www.youtube.com/playlist?list=PL5Q2QYk6b24Z-x6qV-O76fM2Z5-S3o80-).
[Understanding Latency Hiding on GPUs](https://escholarship.org/uc/item/42h75234), a Ph.D. thesis that goes in-depth on how to design workloads such that they fully utilize memory bandwidth and computation. It’s from 2016 and hence only covers older GPU architectures. The chapter about warp-synchronous programming is outdated, see [using CUDA warp-level primitives](https://developer.nvidia.com/blog/using-cuda-warp-level-primitives/).
[Lei Mao](https://leimao.github.io/blog/) (an engineer at Nvidia) has good CUDA content on his blog, including about [proper CUDA error handling](https://leimao.github.io/blog/Proper-CUDA-Error-Handling/).
It seems like there aren’t any good official resources for understanding SASS. There is [Nvidia’s Docs on CUDA binary utilities](https://docs.nvidia.com/cuda/cuda-compiler-driver-nvcc/index.html#cuda-binary-utilities). More useful might be looking at Open Source SASS assemblers, like [Da Yan’s turingas](https://github.com/da-yan/turingas).
I’m collecting examples of readable, yet optimized CUDA code to learn from:
*   [ONNX Runtime’s CUDA provider](https://github.com/microsoft/onnxruntime/tree/main/onnxruntime/core/providers/cuda), e.g. their implementation of [softmax](https://github.com/microsoft/onnxruntime/blob/main/onnxruntime/core/providers/cuda/reduction/reduction_ops.h#L100).
*   [NVIDIA’s Open Source CUTLASS library](https://github.com/NVIDIA/cutlass), e.g. their GEMM implementation which uses [double-buffering to prefetch the innermost dimension](https://github.com/NVIDIA/cutlass/blob/main/docs/pipelining.md), which is still missing in my kernels.


==> anc/supplementary/tasks/amd-fp8-mm/2024-08-10_alexarmbr-github-io.md <==
# How To Write A Fast Matrix Multiplication From Scratch With Tensor Cores

**By Alex Armbruster**

**August 10, 2024**

## Introduction

This post details efforts to write an optimized matrix multiplication kernel in CUDA using tensor cores on an NVIDIA Tesla T4 GPU. The objective is to compute D=α∗A∗B+β∗C as quickly as possible, where D, A, B, and C are large matrices of half-precision floating-point numbers, and α, β are constants. This problem is known as a Half-precision Generalized Matrix Multiply, or HGEMM.

Tensor Cores are specialized hardware units on NVIDIA chips that perform small matrix multiplications in hardware. They offer a significant throughput increase for matrix math compared to not using them. An H100 GPU, for example, has 989 TFLOPs of half-precision matrix multiply compute, and approximately 60 TFLOPs of "everything else."

Despite their importance in generative AI training and inference, there is a disproportionately small amount of information available on how to use tensor cores directly. While the basic mechanics are not difficult, writing a kernel that can utilize them to their full potential is challenging due to the need for maximally efficient data movement through the GPU's memory hierarchy and overlapping computation with data movement.

The implementation details were primarily discovered by exploring NVIDIA CUTLASS forums and source code. The author's goal was to achieve performance comparable to the cuBLAS HGEMM implementation, NVIDIA's closed-source gold standard. Through iterative optimization of six kernels, the first achieved 8% of cuBLAS throughput, while the last reached 96% for 8192x8192 matrices.

This article provides background theory for optimizing matrix operation kernels and explains six algorithmic techniques used to maximize kernel speed. Code is available on GitHub.

## Background

### The Memory Wall

The "memory wall" is a central problem in computer architecture where arithmetic performance has grown exponentially (Moore's Law), but data movement capacity has not. This imbalance means that utilizing the vast computational power of tensor cores (e.g., ~65 trillion FLOPs per second) is challenging due to the difficulty of moving a corresponding amount of bytes per second from DRAM.

### Roofline Charts

The roofline model precisely analyzes the memory wall problem. It simplifies a computer into two memory levels: fast (limited capacity, peak computation rate τ FLOP/sec) and slow (unlimited size, data transfer rate β bytes/sec into fast memory). Computation can only occur on data in fast memory.

For matrix multiplication (M x K matrix with K x N matrix), 2 * M * N * K FLOPs are required. The roofline model provides an upper bound (Tmax) on achievable FLOP/sec, limited by τ and β. Achieved FLOP/sec is denoted as T (throughput).

The maximum FLOP/sec (Tmax) is modeled as a function of "computational intensity" (I), an algorithm property measured in FLOP/byte (data reuse). To maximize I, data chunks are moved from slow to fast memory, and as many useful operations as possible are performed on them. Reusing data in fast memory is crucial due to limited memory bandwidth (β).

The roofline model states: Tmax = min(β * I, τ).

This means Tmax can be limited in two ways:
*   **Compute-bound:** Tmax cannot exceed τ (peak floating-point throughput). This is desirable, as τ is typically very large (e.g., 65,000,000,000,000 FLOP/second for T4 GPU).
*   **Memory-bound:** Tmax can also be limited by memory bandwidth (β) multiplied by computational intensity (I). If β * I < τ, this becomes the limiting factor. In this scenario, the algorithm needs to be rewritten to increase I to become compute-bound.

The "balance point" (I*) is the arithmetic intensity (FLOP/byte) needed to transition from memory-bound to compute-bound. It's a hardware property: I* = τ / β. Newer computers generally have a higher balance point due to faster arithmetic throughput growth compared to memory bandwidth.

### Rooflines for the NVIDIA Tesla T4

Analyzing the roofline for the NVIDIA Tesla T4 GPU helps in algorithm design. Real computers have multiple τ and β values for different hardware instructions and memory types.

#### Tensor Core vs. FFMA

Comparing the balance points of tensor cores and regular single-precision math units (FFMA) with respect to global memory shows why writing an efficient kernel for tensor cores is more challenging.

*   **Global Memory Bandwidth (βgmem):** Achievable memory bandwidth on the T4 is 220 GB/sec (68% of theoretical 320 GB/sec).
*   **Peak Floating Point Throughput:** Based on cuBLAS benchmarks:
    *   Tensor core HMMA.1688 throughput (τHMMA): 49439 GFLOP/sec (76% of theoretical peak).
    *   Non-tensor core FFMA throughput (τFFMA): 7455 GFLOP/sec (92% of theoretical peak).

The plot illustrates that to reach τHMMA, ~6.6x more arithmetic intensity is needed than to reach τFFMA. With FFMA, ~33 FLOPs can be performed in the time it takes a byte to travel from global memory, while with tensor cores, 224 FLOPs can be performed in the same time. This means simply replacing FFMA with tensor core instructions won't achieve high tensor core utilization; the data movement code must also be improved to increase computational intensity by a factor of six.

#### Shared Memory vs. L2 Cache vs. Global Memory

For effective tensor core utilization, understanding the computer's memory hierarchy is critical. The roofline model simplifies to two levels, but in reality, there are more, each with different bandwidth, capacity, and access considerations.

*   **Global Memory (DRAM):** Largest and slowest. Balance point for tensor cores is 224 FLOPs/byte, meaning 224 FLOPs per byte read from DRAM are needed to keep tensor cores busy. Achieving this is very difficult.
*   **L2 Cache:** Stores recently accessed DRAM data, shared between the 16 SMs on the T4. Its balance point for tensor cores is 38 FLOPs/byte, a more manageable number. If many memory accesses hit the L2 cache, the kernel has a better chance of being compute-bound. Thus, the L2 cache is essential.
*   **Shared Memory:** Per-SM fast memory, explicitly managed. On the T4, it has 16.6x the bandwidth of global memory but only fits 64 KiB per SM. It holds small portions of input matrices local to an SM, and threads load data from shared memory into register memory for computation. When operating at full bandwidth, its balance point with respect to the tensor core is 13 FLOPs/byte, easily achievable with enough register memory. The challenge is enabling shared memory to operate at full bandwidth by organizing data layout to avoid bank conflicts. The shared memory balance point of 13 FLOPs/byte indicates that shared memory alone isn't fast enough for peak tensor core throughput, implying the need for registers.

### Theoretical Arithmetic Intensity

Modern computers suffer from an imbalance between arithmetic throughput and memory bandwidth, favoring kernels with high arithmetic relative to data movement. As algorithm designers, the goal is to write kernels that achieve arithmetic intensity close to the algorithm's maximum possible.

#### Matrix Multiplication vs. Matrix Addition

Comparing matrix addition and multiplication illustrates how different algorithms have varying upper bounds on arithmetic intensity.

*   **Matrix Addition (N x N matrices):** O(N^2) data, O(N^2) compute. Ratio of compute to data is O(1). Matrix addition is likely memory-bound on any modern device, regardless of algorithm cleverness, due to the low math required relative to data movement.
*   **Matrix Multiplication (N x N matrices):** O(N^2) data, O(N^3) compute. Ratio of compute to data is O(N). Matrix multiplication is not doomed to be memory-bound for sufficiently large matrices, as the upper bound on achievable arithmetic intensity grows with N.

In summary, achieved arithmetic intensity depends on the kernel, is bounded by the algorithm, and, with machine parameters τ and β, determines if the kernel is memory-bound or compute-bound. If the algorithm allows, the goal is to optimize the kernel to be compute-bound.

#### Achievable Arithmetic Intensity on a Simple Computer

For N x N matrix multiplication, the best possible arithmetic intensity is O(N). To understand implementation, a simple computer model with fast and slow memory is used.

*   **Worst Case (Naive Implementation):** Load each value as needed, store each output immediately. O(N^3) data movement, O(N^3) compute. Arithmetic intensity is O(1), worse than ideal by O(N). This occurs because only three matrix elements are stored in fast memory at a time.
*   **Best Case (Unrealistic):** If fast memory fits entire A, B, and C matrices. Load A and B once, compute, then store C once. Data movement is O(N^2), compute is O(N^3). Achieves best-case intensity O(N). This is unrealistic as the entire problem usually doesn't fit in fast memory.
*   **Realistic Case (Tiling):** Compromise by moving subtiles of A and B (as large as fast memory allows) from slow to fast memory. Each pair of input tiles computes a tile of the output via a mini matrix multiplication.

    *   **Data Movement:** O(N^3 / BN) where BN is the tile dimension. This is a factor of BN less data movement than the naive case.
    *   **Compute:** O(N^3), same as the naive case.
    *   **Arithmetic Intensity:** O(BN). Achieved arithmetic intensity scales linearly with the dimension of the tiles fitted in fast memory.

In summary, the best possible intensity for N x N matrix multiplication scales with N, but achieving this requires fitting the entire O(N^2) problem in fast memory, which is usually impossible. Therefore, the problem is broken into O(BN^2) subproblems, filling fast memory with tiles of dimension BN. The achievable intensity then scales with BN, limited by the fast memory size.

### Parallelized Matrix Multiplication on a GPU

The simple computer model helps understand memory hierarchy benefits, but a GPU is more complex. GPUs, like the simple computer, have a memory hierarchy, but it fits within a hierarchy of concurrent compute units.

A simple GPU has three levels:
*   **GPU Level:** Owns global memory (DRAM). Composed of multiprocessors (independent, concurrent, read/write to DRAM).
*   **Multiprocessor (SM) Level:** Owns shared memory (SRAM). Composed of cores (independent, concurrent, read/write to local shared memory).
*   **Core Level:** Owns private register memory. Executes a single thread, performs arithmetic independently.

#### Hierarchical Tiling (Simple GPU)

Matrix multiplication can be hierarchically broken into nested tiles, suitable for a hierarchical computer.

When computing C=A*B, the output matrix C is divided into non-overlapping tiles, each assigned to a compute unit. These output tiles are computed by multiplying corresponding input tiles independently. This recursive breakdown continues until reaching an atomic compute element (e.g., a single core/thread) that computes a small matrix multiplication.

#### Hierarchical Tiling (Real GPU)

For NVIDIA GPUs with CUDA, hierarchical tiling involves:
*   Fixed-dimension global, shared, and register memory allocations.
*   Nested loops controlling tile positions.
*   Synchronization points between threads within a multiprocessor.
*   Lowest-level computation: a small matrix multiplication on the tensor core.

The tiling structure corresponds to four levels:
*   **CUDA Kernel / GPU Level:** GPU reads A, B, C from global memory, writes D to global memory. Each thread block loops over the K dimension (inner dimension) of A and B, copying blocktiles from global memory to shared memory.
*   **Thread Block / SM Level:** Blue subtiles of A and B are in shared memory (local, fast). 256 threads (8 warps of 32) within the thread block partition the BM,BN output tile, with each warp concurrently computing. Each warp loops over the inner dimension within the block tile, copying green warp tiles from shared memory to register memory.
*   **Warp / SM Partition:** Green warp tiles are in register memory. A warp computes its WM by WN output tile by taking an outer product of the WM,WK tile of A and the WK,WN tile of B, using an MMA sync operation within nested loops.
*   **Tensor Core Op:** The lowest level, a single hardware-accelerated (16,8) x (8,8) = (16,8) matrix multiply using register memory.

### Performance Considerations on a Real GPU

Maximizing performance in a CUDA kernel requires considering:

#### Arithmetic Intensity as a Function of Tile Dimensions

The tile dimension is the primary factor for arithmetic intensity. Data is loaded from global to shared memory, then shared to registers, followed by matrix multiplication. The arithmetic intensity for a given block tile size (BM, BN, BK) is approximately BM * BN / (BM + BN) FLOP/byte. The BK dimension cancels out in this calculation.

*   **Thread Block Level:** Tile dimensions should be chosen so the ratio is larger than the tensor core's balance point with global memory, but limited by shared memory size.
*   **Warp Tile Level:** Tile dimensions should exceed the tensor core's balance point with shared memory, but limited by register memory size. The former is more challenging.

#### Overlap Between Compute and Data Movement

To achieve the roofline upper bound (Tmax = τ), continuous computation is needed, with perfect overlap between compute and data movement. Idle compute time (due to memory latency, data dependencies, synchronization) reduces achieved throughput. Initial loop structures can be inefficient in this regard.

#### Maximizing Memory Bandwidth

Achievable global memory bandwidth on the T4 is ~220 GB/sec, and shared memory bandwidth is ~3662 GB/sec, but unoptimized kernels achieve only a fraction.

*   **Global Memory Access:** Coalescing is key: adjacent threads accessing adjacent data in global memory maximizes bandwidth.
*   **Shared Memory Access:** Discussed later.

### How to Use Tensor Cores

Tensor core operations are performed at the warp level (32 threads collaboratively load data into registers and synchronously execute a small hardware-accelerated matrix multiply). The warp is considered an atomic compute element.

Tensor cores are accessible via:
*   **wmma API (CUDA toolkit):** More portable, less performant. Abstracts input data loading, which is critical for performance.
*   **mma family of instructions (PTX):** More flexible and performant. PTX is an intermediate representation for NVIDIA GPUs.

The `mma.sync.aligned.m16n8k8.row.col.f16.f16.f16.f16` instruction is used, indicating a synchronous 16x8 matrix A, 8x8 matrix B, and 8x8 matrices D and C, all in half-precision, with specific row/column major layouts. Each `mma.sync` instruction expects a specific fragment element layout across warp registers. The `ldmatrix` PTX instruction loads rectangular tiles from shared memory and shuffles elements to create this layout.

The inner loop of kernels involves repeatedly calling `ldmatrix` to move data from shared to register memory, then repeatedly calling `mma.sync` to multiply tiles with the tensor core.

## Kernels

The article discusses a series of kernels to achieve ~96% of cuBLAS performance for 8192x8192 matrices, with each kernel building on the previous one. The themes are:
*   Hierarchical tiling
*   Vectorized/unrolled global memory to shared memory transfer
*   Shared memory swizzling
*   Makeshift asynchronous copy
*   Tune tile dimensions
*   Optimized index calculation
*   Double buffering

### Kernel 1 - Hierarchical Tiling

This initial kernel implements the hierarchical tiling structure. It achieves 8% of cuBLAS throughput.

### Kernel 2 - Vectorized Memory Copy and Loop Unrolling

Profiling with NSight Compute revealed "Long Scoreboard" stalls (warps waiting for data dependencies) as the primary bottleneck (~50% of idle cycles). This pointed to memory latency.

The `tileMemcpy` function, which copies data from global to shared memory, compiles to a two-byte load (`LDG.U16`) and a two-byte store (`STS.U16`). Latency between load and store is inevitable.

**Latency Hiding:** Rearranging operations to perform multiple loads before storing (e.g., `load load load (stall) store, store, store`). This amortizes latency. Loop unrolling in `tileMemcpy` (using template parameters and `#pragma unroll`) allows the compiler to reorder instructions for latency hiding.

**Wider Load Instructions:** Increasing the number of bytes loaded per instruction (e.g., using `LDG.128` for 16 bytes) amortizes the same latency over more bytes. This was achieved by `reinterpret_cast`ing pointers from `half` to `float4`.

These optimizations increased throughput by ~3x over Kernel 1.

### Kernel 3 - Shared Memory Swizzling

After Kernel 2, "MIO Throttling" (likely due to shared memory bank conflicts) became the leading stall reason (~19 cycles per issued instruction). NSight Compute showed high L1/TEX throughput (97% of peak) and MIO Throttle stalls, both indicators of shared memory bank conflicts.

**Background: Bank Conflicts and Wavefronts:**
Shared memory is physically spread across 32 "banks," each storing 4 bytes and producing one 4-byte value per clock cycle. Full bandwidth is achieved when 32 threads in a warp access uniformly across all banks. Bank conflicts occur when a single bank must serve multiple threads for a given request, leading to multiple "wavefronts" (hardware transactions). NSight Compute reports ideal, actual, and excessive wavefronts.

**`ldmatrix` Bank Conflicts:** In Kernel 1's tiling, each warp reads a 64x64 tile from shared memory into registers. The `ldmatrix` commands, loading 8x8 sub-tiles, showed an ~8x actual-to-ideal wavefront ratio, indicating an 8-way bank conflict. This happens because each row in a given 8x8 tile is spread across the same four memory banks.

**Padding:** A standard fix is to add padding (empty space) at the end of each row in the shared memory array. This shifts alignment, spreading adjacent column values across different banks, eliminating bank conflicts for column reads. However, it wastes shared memory, which is a precious resource.

**Swizzling (Toy Example):** Swizzling means permuting elements within a shared memory tile to achieve bank-conflict-free access without wasting space. It involves rearranging elements only within rows to maintain bank-conflict-free writes. For column reads, a permutation function (e.g., XORing row bits with column bits) spreads elements across banks.

**Swizzling (Real World):** For an 8x8 MMA tile, the goal is to spread its 8 rows across all 32 memory banks. The swizzle function modifies specific bits of the linearized index (blue bits, encoding position within the warp tile) by XORing them with other bits (green row bits) to mix MMA tiles within their row, ensuring bank-conflict-free column reads. The CUTLASS repository's Swizzle class implements a family of such functions.

Eliminating bank conflicts resulted in a ~2x speedup, reaching about 50% of cuBLAS throughput.

### Kernel 4 - Makeshift Async Copy

The bottleneck shifted back to global memory to shared memory transfer latency. Even after vectorizing and unrolling, NSight Compute showed this transfer accounting for ~20% of total stall cycles.

The issue is that the `dst_float4[dst_index] = src_float4[src_index];` line is a blocking operation. It effectively involves a global memory to register transfer (stalling) followed by a register to shared memory store.

**Latency Hiding with Prefetching:** The key idea is to prefetch data from global memory into registers for the *next* `block_k` iteration while computing on the *current* `block_k`-1 iteration. This hides the latency of loading the current tiles with the computation of the previous ones.

This overlap is achieved by:
*   Adding new register storage for prefetched data.
*   Splitting the global-to-shared memory transfer into its two components and placing them on opposite sides of the inner loop.
*   Adjusting `__syncthreads()` positions to allow concurrency while preventing race conditions.

This yielded a significant speedup, reaching ~70% of the HGEMM kernel.

**GPU Occupancy (Digression):** This optimization increases register usage per thread (from 104 to 166), which *could* hurt performance by reducing the number of concurrent thread blocks on an SM. However, in this case, shared memory (49KB out of 62KB per SM) is the limiting factor on occupancy, so increased register usage doesn't negatively impact it. High-performance GEMM kernels often have lower occupancy due to higher shared memory and register usage for increased arithmetic intensity. This trade-off is managed by structuring the kernel for compute-data movement overlap. Newer NVIDIA architectures (Ampere, Hopper) introduce hardware support for asynchronous operations, simplifying efficient low-occupancy kernels.

### Kernel 5 - Tune Tile Dimensions

At 70% of cuBLAS throughput, profiling no longer pointed to a single bottleneck. Optimization became more trial-and-error.

To determine if the kernel was still memory-bound, the author sought to confirm if the arithmetic intensity exceeded the machine's balance point: (FLOPs performed / bytes moved) > τ / β.

The arithmetic intensity for block tile dimensions BM, BN, and BK is BM * BN / (BM + BN). BK cancels out in this calculation.

**M and N Dimensions / L2 Cache Locality:**
To estimate the machine balance conservatively, τHMMA (theoretical peak, 65,000 GFLOP/sec) is overestimated, and memory bandwidth is underestimated.

L2 cache locality is considered. Thread blocks accessing the A matrix at the same time have better locality than those accessing B. This suggests a roughly 50% hit rate for global memory accesses, meaning achieved memory bandwidth is a 50/50 weighted sum of DRAM bandwidth and L2 cache bandwidth.

For current block tile dimensions (BM=256, BN=128), the arithmetic intensity is 85.3 FLOPs/byte, and the machine balance is 87.24 FLOPs/byte. These close numbers suggest global memory access might still dominate. Increasing BN to 256 (making BM and BN both 256) would increase arithmetic intensity to 128.0 FLOPs/byte, potentially moving the kernel into the compute-bound regime.

For warp tiles (WM=64, WN=64), the arithmetic intensity is 32 FLOP/byte, and the shared memory balance point is 17.7 FLOP/byte, indicating shared memory loads are likely not the dominant factor. WM and WN were also increased while WK was decreased.

**K Dimension:** The K dimension tile size doesn't affect arithmetic intensity. It adjusts the total tile size without affecting intensity. For block tiles, total shared memory consumption is BK * (BM + BN) * sizeof(half). With BN=256, BM=256, choosing BK=32 uses half of the shared memory per SM (32KiB), which is suitable for shared memory double buffering. This makes the tiles "longer and thinner."

### Kernel 5 - Optimize Index Calculation

At ~70% of cuBLAS performance, comparing kernel metrics with cuBLAS HGEMM revealed that Kernel 4 executed over twice as many instructions (216,227,840 vs. 94,175,232).

The instruction mix showed Kernel 4 performed significantly more index calculation instructions (LOP, IADD3, SHF). While these use different pipelines, they can crowd out the issuing of HMMA (tensor core) instructions.

92% of Kernel 4's instructions were in the inner loop nest where warps load data from shared memory into registers and perform outer products with HMMA. Even with fully unrolled loops, the `ldmatrix` PTX instruction (loading 8x8 MMA tiles from swizzled shared memory) involves complex runtime index calculation (multiplications by strides, modulo, logical operations for swizzling).

To optimize, as much calculation as possible was moved to compile time. For runtime, the calculation was streamlined. Instead of multiple operations to advance pointers across a swizzled layout, a single XOR operation was used by XORing each thread's pointer with a constant.

This reduced index calculations from ~13 operations between each `ldmatrix` to a single XOR, cutting total instructions executed to ~90M (slightly less than cuBLAS).

This optimization, along with loop unrolling and adjusted tile dimensions, resulted in a 1.2x speedup over the previous kernel, achieving 86.7% of cuBLAS throughput.

### Kernel 6 - Double Buffering

At this stage, synchronization stalls (`__syncthreads()`) were a noticeable performance issue. The current GEMM kernel required two `__syncthreads()` in the inner loop to prevent race conditions because threads computed on different values than those they fetched and wrote to shared memory.

These synchronization points reduce parallelism and hardware utilization. The main loop has four components: prefetching to registers, shared memory to register transfer, compute, and writing prefetched data back to shared memory. The writing phase is separated to avoid race conditions with reading, limiting the compiler's ability to interleave instructions.

**Double Buffering:** Allocating an extra pair of shared memory buffers for A and B block tiles allows writing to one pair concurrently while the other is being read. This eliminates one `__syncthreads()` from the main loop, potentially speeding things up and allowing for more instruction-level parallelism. An index (`%2`) tracks which buffer is being read/written in each iteration.

This resulted in a small speedup over the previous kernel.

## Conclusion

### Things Not Done

*   **Optimized Epilogue:** The D=α∗A∗B+β∗C problem involves a matrix multiplication (O(N^3)) and a kernel epilogue (O(N^2)). The epilogue, which writes the result from thread registers back to global memory, is unoptimized (uncoalesced writes) and likely less efficient, particularly for smaller matrix sizes.
*   **Manual Instruction Mix Tuning for Inner Loop:** Projects that match or exceed cuBLAS performance often use custom assemblers to write kernels entirely in SASS, allowing fine-grained control over instruction scheduling. While `nvcc` does a good job, manual tuning might be necessary for peak performance across a range of matrix sizes.

### Performance on Different Matrix Sizes

The fastest kernel developed shows a slightly larger gap compared to cuBLAS HGEMM for smaller matrices, possibly due to the unoptimized epilogue or cuBLAS's use of kernels specifically tuned for those dimensions.

### Lessons Learned, Newer GPUs are Better

NVIDIA continuously improves tensor cores across architectures in terms of programmability and performance. While tensor core throughput increases significantly, memory bandwidth does not increase proportionally.

Newer architectures (Ampere, Hopper) introduce hardware support for asynchronous operations, making it easier to program powerful but imbalanced machines.
*   **Ampere:** Asynchronous data copying from global memory to shared memory (the author implemented a makeshift version in Kernel 4).
*   **Hopper:** Tensor Memory Accelerator (TMA), a copy engine for asynchronous index calculation and global memory transfers, reducing programmer burden for index optimization. Hopper also has asynchronous tensor core instructions that read/write from/to shared memory instead of registers.

This increased asynchronicity is beneficial for low-occupancy, register-heavy GEMM kernels. Since high arithmetic throughput often means less threads per SM (due to memory usage), the GPU is less effective at automatic latency hiding via context switching. Asynchronicity helps compensate for this.

Hopper kernels use a producer/consumer pattern, with producer threads initiating asynchronous data copies via TMA and consumer threads managing tensor cores.

The kernels discussed in the article target the Turing architecture (2018 SOTA). While older, it forced the author to implement latency hiding and index calculation optimizations manually, providing a valuable learning experience.

## Resources / Acknowledgements

The article lists several resources that educated and inspired the author, including:
*   Prof. Vuduc's Intro to High Performance Computing class at Georgia Tech (videos available).
*   Simon's blog (major inspiration).
*   A blog about a systems view of ML.
*   An article from a Stanford systems ML lab on Hopper architecture kernel engineering.
*   NVIDIA's CUTLASS project.

==> anc/supplementary/tasks/amd-fp8-mm/2025-05-20_hazy-research.md <==

* Sourced from Gemini's reflections from https://hazyresearch.stanford.edu/blog/2024-05-12-tk

Okay, if your metrics suggest a 3-4x potential improvement on top of this already fairly optimized code, that's a significant gap! It implies there might be some non-obvious bottlenecks or opportunities for more advanced tuning. Here's where I'd start looking, referencing the kinds of deep dives the Hazy Research blog post implies:

**I. Memory Access and Data Movement (This is often the biggest culprit):**

1.  **LDS (Shared Memory) Bank Conflicts & Layout:**
    *   **Problem:** Even with vectorized loads, if multiple threads within a wavefront (or half-wavefront, depending on architecture) access the same LDS bank simultaneously during the `load_gmem_tile_to_lds_vectorized` or, more critically, when `rocwmma::load_matrix_sync` reads from LDS, you'll get serialization.
    *   **Investigation:**
        *   Analyze the exact memory addresses accessed by each thread in `load_gmem_tile_to_lds_vectorized`. How do `k_idx_in_tile * TB_M + m_start_in_block` (for A) and `k_idx_in_tile * TB_N + n_start_in_block` (for B) map to LDS banks for concurrent threads?
        *   RocWMMA's `load_matrix_sync` has specific layout expectations for optimal performance. Ensure the data written by your `load_gmem_tile_to_lds_vectorized` perfectly aligns with these expectations to avoid bank conflicts or inefficient access patterns *within* rocWMMA. You might need to adjust your LDS storage pattern (e.g., add padding, or change from `[K][M]` to `[M][K]` effectively within the tile, though rocWMMA often dictates this).
    *   **Potential Fix:** Modify LDS addressing, add padding, or change the layout of data within the LDS tile to minimize bank conflicts. Sometimes, slightly "wasting" LDS space with padding can significantly improve access throughput.

2.  **Global Memory Access Patterns for Scales:**
    *   **Problem:** The scaling factors `global_a_scale_ptr` and `global_b_scale_ptr` are fetched inside the accumulation loop (`for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)`). While the indices `global_m_coord` and `global_n_coord` are calculated per element, the scale indices `global_m_coord + k_scale_block_idx * M_param` and `n_b_scale_block_idx + k_scale_block_idx * b_scale_num_n_blocks_total` could lead to somewhat scattered reads if not all threads in a wave access contiguous scale values.
    *   **Investigation:** Profile cache hit rates for these scale lookups. How many unique scale values are actually needed per wave/thread block for the accumulation step?
    *   **Potential Fix:**
        *   **Prefetch Scales:** If a limited number of unique scales are needed per wave or per MMA fragment, consider pre-loading these scales into registers or a small, dedicated portion of LDS at the beginning of the `k_iter_idx` loop or even before the `compute_lds_tile_mma` and its subsequent scaling.
        *   **Broadcast Scales:** If threads within a warp/wave need the same scale values, ensure this is done efficiently.

3.  **Deeper Dive into Software Pipelining (`load_gmem_tile_to_lds_vectorized` vs. `compute_lds_tile_mma`):**
    *   **Problem:** The current pipelining has a `synchronize_workgroup()` between the load of the *next* tile and the compute of the *current* tile. Is the compute part (`compute_lds_tile_mma` and the subsequent scaling) significantly longer or shorter than the load part? An imbalance can lead to stalls.
    *   **Investigation:** Use a profiler (like ROCprof) to precisely measure the time spent in the data loading phase versus the compute phase within the main K-loop.
    *   **Potential Fix:**
        *   If loading is the bottleneck: Can `load_gmem_tile_to_lds_vectorized` be further optimized? (e.g., more threads participating, different vectorization strategy if hardware supports wider loads).
        *   If compute is the bottleneck: This is less likely to be the `compute_lds_tile_mma` part (as it's rocWMMA) and more likely the custom scaling/accumulation loop.
        *   Consider more stages in the pipeline if feasible (e.g., prefetch N+2, load N+1, compute N). This adds complexity and LDS pressure.

**II. Compute Optimization (Beyond rocWMMA itself):**

1.  **Instruction Mix and Latency in Scaling Loop:**
    *   **Problem:** The loop applying scales and accumulating (`for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)`) involves several address calculations, global memory loads for scales (as discussed), multiplications, and an addition. Are there dependencies or high-latency instructions here that are not well hidden by thread-level parallelism?
    *   **Investigation:** Examine the generated assembly (SASS/GCN ISA) for this loop. Are there many scalar operations, or inefficient address calculations?
    *   **Potential Fix:** Restructure calculations, try to use more vector instructions if possible, or manually unroll to give the compiler more scheduling freedom.

2.  **Optimizing Scale Application Granularity:**
    *   **Problem:** Scales are applied element-wise *after* accumulating a `TB_K` block. Is `SCALE_BLOCK_DIM_K_CONST = 128` the right granularity? If `TB_K` is also 128, then one scale factor applies to the entire block of K. This seems reasonable. However, the indices `global_m_coord` and `global_n_coord` mean that `scale_a_val` can change for each M, and `scale_b_val` for each N.
    *   **Investigation:** This interaction is complex. The current approach seems common. However, if scale lookups are slow, it becomes an issue.

**III. Architectural and Configuration Tuning:**

1.  **Occupancy vs. Resources per Thread:**
    *   **Problem:** The kernel uses `TOTAL_THREADS_PER_BLOCK = rocwmma::Constants::AMDGCN_WAVE_SIZE_64`, meaning one wave per thread block. While this simplifies things, it might not achieve optimal occupancy if the kernel is limited by resources other than active waves (e.g., LDS per CU, registers per thread if rocWMMA + your code is register-heavy). Low occupancy can mean insufficient parallelism to hide memory latencies.
    *   **Investigation:** Profile achieved occupancy. Check register usage per thread and LDS usage per block.
    *   **Potential Fix:**
        *   Experiment with smaller thread blocks (e.g., 32 threads if viable with rocWMMA usage for smaller MFMA tiles, though 32x32 MFMA units often want 64 or more threads to manage the data for a full wave).
        *   Conversely, if register/LDS pressure is low, can you use *larger* thread blocks (e.g., 128, 256 threads) to process more data per block, potentially using more waves per CU if the hardware supports it and if it helps hide different types of latencies. This would require restructuring the loops and data distribution.
        *   The Hazy blog post implicitly talks about tailoring block/grid size and data per thread to specific hardware generations (e.g. Hopper's TMA, cluster sizes). Similar considerations apply to AMD.

2.  **Fine-tuning Tile Sizes (`TB_M`, `TB_N`, `TB_K`):**
    *   **Problem:** The harness tests a few configurations. Are these the absolute best? Are there interactions with L1/L2 cache sizes, memory controller characteristics, or MFMA unit capabilities that are not captured? `TB_K` is fixed at 128 in instantiations.
    *   **Investigation:** Expand the hyperparameter search space for tile sizes. Consider non-power-of-2 sizes if they align better with register blocking or other factors. Could `TB_K` be varied too (e.g., 64, 256)? This would require more template instantiations.
    *   **Potential Fix:** More extensive auto-tuning.

3.  **Kernel Launch Overhead / Grid Size:**
    *   **Problem:** If M and N are not massively larger than `TB_M` and `TB_N`, the number of thread blocks might be too small to fully saturate the GPU.
    *   **Investigation:** Check GPU utilization across a range of matrix sizes.
    *   **Potential Fix:** Not much to do here if the problem size is inherently small, but for larger problems, ensure the grid is large enough.

**IV. Profiling and Tools:**

*   **Crucial Step:** Use `ROCprof` (AMD's profiler) extensively.
    *   Identify where the time is spent (memory stalls, instruction execution, specific kernel parts).
    *   Look for low L1/L2 cache hit rates.
    *   Check MFMA unit utilization.
    *   Analyze memory bandwidth achieved vs. peak.
    *   Examine wavefront occupancy and stall reasons.
*   **Compiler Output:** Look at the ISA/assembly generated by the HIP compiler (`hipcc`). This can reveal if the compiler is making suboptimal choices or if certain high-level C++ constructs translate poorly.

A 3-4x speedup on already optimized code usually comes from addressing a fundamental mismatch between the algorithm's demands and the hardware's capabilities, often in the memory subsystem, or by unlocking more parallelism/occupancy that was previously constrained. Good luck – this level of optimization is challenging but rewarding!


==> anc/supplementary/tasks/amd-fp8-mm/description.md <==
## Task Overview

The edge between traditional "quantization" and low-precision operators lies at the `float8` datatype. 

In this problem, you will be implementing and optimizing a W8A8 generalized matrix multiplication (GEMM) kernel with block-wise scaling factors - i.e. You will implement a custom fp8-blockwise matmul kernel written in HIP C++ optimized for the AMD MI300 (potentially including ROCm inline assembly or intrinsics if required).

Note that you are not implementing the standard BLAS GEMM, so pay close attention to the instructions below.  

Other information:
* The input matrices are in column-major format.
* You will only need to compute with the given scaling factors, and you will store to an output matrix that is already allocated on-device.
* The matrices will be in FP8, the scale factors in FP32, and the final output in BF16.
* All input tensors will start in on-device memory HBM.  


You will be given single-precision scaling factors for your matrices.  To be explicit, you will be given a tuple of tensors:
``` (a, b, a_scale, b_scale, c) ```
where `a` and `b` are the input matrices, `a_scale` and `b_scale` are the scaling factors for `a` and `b` respectively, and `c` is the output matrix:
* `a` is M x K in column-major order in `e4m3fnuz`
* `b` is N x K in column-major order in `e4m3fnuz`
  + For the matrix multiplication, `a` is used as-is, and `b` is effectively transposed
  + All FP8 data (`a` and `b`) uses the `e4m3fnuz` format, which is natively supported on the AMD MI300
* `a_scale` is M x K // 128 in column-major order in `fp32`
* `b_scale` is N // 128 x K // 128 in column-major order in `fp32`
* The scaling factors `a_scale` and `b_scale` have specific broadcasting styles over `a` and `b` :
  + For `a_scale` (M x K // 128) : `a_scaled[i, j] = a[i, j] * a_scale[i, j // 128]`
  + For `b_scale` (N // 128 x K // 128): `b_scaled[i, j] = b[i, j] * b_scale[i // 128, j // 128]` (This is for `b` before its effective transpose).
* `c` is M x N in ROW-major order in `bf16`, initialised at zero (when passed into the top-level function)

Matrix sizes `m` and `n` are divisible by 64, `k` is divisible by 128.  All dimensions are at least 128 (likely much larger).


## Numerically Correct (but Inefficient) PyTorch Code 

Illustrative PyTorch code for the kernel is given below.

NOTE: The PyTorch code below demonstrates the conceptual broadcasting of scales and the overall numerical operation if performed in FP32 with pre-scaling.  Your HIP C++ kernel must differ: it will perform FP8xFP8 MACs first, accumulate (likely in FP32), and then apply the combined scales to the accumulated results before converting to BF16.  Input matrices `a`, `b` and their scales will also be column-major in the HIP kernel.

```py
SCALE_BLOCK_DIM_K = 128
SCALE_BLOCK_DIM_N = 128 # possible that n might include a 'half block'

# Example of FP8 (e4m3) matrices (float8_e4m3fnuz is natively supported by the AMD MI300 GPU)
a = torch.randn(M, K, dtype=torch.float8_e4m3fnuz, device=device) # input
b = torch.randn(N, K, dtype=torch.float8_e4m3fnuz, device=device) # input
a_scale = torch.randn(M, K // SCALE_BLOCK_DIM_K, dtype=torch.float32, device=device)  # allocated here - will be overwritten
b_scale = torch.randn(N // SCALE_BLOCK_DIM_N, K // SCALE_BLOCK_DIM_K, dtype=torch.float32, device=device) # allocated here - will be overwritten
c = torch.zeros(M, N, dtype=torch.bfloat16, device=device)  # output allocated here - will be overwritten

# You will be implementing this kernel.
# The inputs will be wrapped in a tuple argument called "data"
def kernel(
      a: torch.Tensor, # [M, K]
      b: torch.Tensor, # [N, K]
      a_scale: torch.Tensor, # [M, K // 128]
      b_scale: torch.Tensor, # [N // 128, K // 128]
      c: torch.Tensor,  # [M, N]
  ): 

  # Constants
  m = a.shape[0]
  n = b.shape[0]
  k = a.shape[1]

  scale_n = b_scale.shape[0]
  scale_k = b_scale.shape[1]

  # Apply scaling to input 'a'
  # Shape: [m, scale_k, SCALE_BLOCK_DIM_K]
  a_scale = a_scale.unsqueeze(-1).repeat(1, 1, SCALE_BLOCK_DIM_K)
  a_scale = a_scale.reshape(m, scale_k * SCALE_BLOCK_DIM_K)
  #a_scale = a_scale[:, :k] # No need, since k cleanly divisible by 128

  # Apply scaling to input 'b'
  b_scale = (
    b_scale.view(-1, 1)
      .repeat(1, SCALE_BLOCK_DIM_N * SCALE_BLOCK_DIM_K)
      .view(scale_n, scale_k, SCALE_BLOCK_DIM_N, SCALE_BLOCK_DIM_K)
      # Reorder dimensions: [scale_n, blk_n, scale_k, blk_k]
      .permute(0, 2, 1, 3)
      .reshape(scale_n * SCALE_BLOCK_DIM_N, scale_k * SCALE_BLOCK_DIM_K)
  )
  b_scale = b_scale[:n, :k] # For the cases that n doesn't cleanly divide 128

  # Compute matmul
  # Note that this is being computed in float32 here for illustrative purposes
  #   The required kernel should compute the matmul at fp8 with float16 or bfloat16 accumulation, with scaling applied afterwards (the results may not be precisely numerically the same, but are within acceptable tolerances)
  # The following is just clarifying how the scaling factors should be broadcast across the basic (a @ b.T) operation:
  c[...] =  torch.matmul(
              a_scale * a.to(torch.float32),
              (b.to(torch.float32) * b_scale).T
            ).to(torch.bfloat16)

  return c
```

Note: 
* The provided PyTorch code above demonstrates the numerical operations and block-wise scaling logic using default PyTorch row-major tensors. Your custom kernel, however, must correctly handle the specified column-major input layouts for `a`, `b`, `a_scale`, and `b_scale`, and produce a row-major `c`
* The provided PyTorch code demonstrates the broadcasting logic and overall numerical equivalence if all operations were in FP32. However, for your HIP C++ kernel, you must perform the FP8xFP8 matrix multiplication first, accumulating into a higher precision (e.g., FP32), and then apply the `a_scale` and `b_scale` factors to these accumulated block results before converting to BF16 and storing to `c`


## Scoring

The ranking criteria is the geometric mean of the benchmark execution time results.

For the grand prize, your kernel will be evaluated against a speed of light analysis (which has been provided, and does not specify whether the roofline is bandwidth or compute constrained) and the solution closest to the speed of light will be awarded the grand prize.  

Most likely, the kernel will have to be optimised for efficient memory access / caching efficiency, as well as the block computation being done as FP8xFP8 using CDNA 3 Matrix Cores : Using instructions such as `v_mfma_f32_32x32x16_fp8_fp8`.

There will be opportunities later to refine the kernel produced, based upon benchmarking data - so the emphasis initially will be on getting the right set-up in terms of blocks / shared memory / caching / utilising the matrix cores.

The following values of `m`, `n` and `k` are the only ones that will be tested for the grand prize (the times given are the target times from the speed-of-light analysis):

```
 m       n       k     time[us]
1024    1536    7168      8.63
1024    4608    7168     25.89
6144    1536    7168     51.78
6144    4608    7168    155.30
1024    7168     256      3.17
6144    7168     256     17.27
```

There are other prizes which relate to the performance of other competitors: "fastest wins".


## CPP file format for HIP output

The following is an example in the correct format (it is, however, quite inefficient):

```cpp
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>

constexpr const int BLOCK = 128;

// This is the core of what needs updating:
__global__ void custom_kernel(
                   const __hip_fp8_e4m3_fnuz* a, 
                   const __hip_fp8_e4m3_fnuz* b, 
                   const float* a_scale, const float* b_scale, 
                   __hip_bfloat16* c, 
                   int m, int n, int k) {
  int cx = threadIdx.x + blockDim.x * blockIdx.x;
  int cy = threadIdx.y + blockDim.y * blockIdx.y;
  if(cx >= m || cy >= n) return;
  
  int sn = (n + BLOCK - 1) / BLOCK;

  // Compute the scaled matrix multiply over the block:
  //   the FP8 x FP8 multiply-accumulate should be performed first, 
  //   and then the product of the corresponding a_scale and b_scale values should be applied to this accumulated sum

  float result = 0;
  // split loop into an outer loop over different blocks, and an inner loop within one block.
  // we can assume k % BLOCK == 0.
  for(int i = 0; i < k; i += BLOCK) {
    // block results accumulates the inner product across a single block.
    // within each block, scales are constant, so we can lift the scaling 
    // outside of the inner loop.
    float block_result = 0;
    for(int ii = 0; ii < BLOCK; ++ii) {
      // load input matrix elements and convert to float for computations
      //   NB: Here we're computing in float precision:  Optimised kernel should do this with FP8*FP8 operations (with suitable accumulation precision)
      float av = (float)a[cx + (i + ii) * m];
      float bv = (float)b[cy + (i + ii) * n];
      block_result += av * bv; 
    }
    
    // before we can go to the next block, scale the result of the current block
    // and accumulate to final result
    // note the different indexing into a_scale and b_scale
    result += block_result * a_scale[cx + i/BLOCK * m] * b_scale[cy/BLOCK + i/BLOCK * sn];
  }
  
  // finally, write the result as bf16
  c[cx * n + cy] = (__hip_bfloat16)result;
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int m = a.size(0);
  int n = b.size(0);
  int k = a.size(1);
  // Can change the following as required:
  custom_kernel<<<dim3((m+15)/16, (n+15)/16), dim3(16, 16), 0, 0>>> (
    (__hip_fp8_e4m3_fnuz*)a.data_ptr(), 
    (__hip_fp8_e4m3_fnuz*)b.data_ptr(), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    (__hip_bfloat16*)c.data_ptr(), 
    m, n, k);
}
```


==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/benchmarks.json <==
[
  {
    "time_in_ns": 806186.72,
    "k": 7168,
    "m": 1024,
    "n": 1536,
    "seed": 8135
  },
  {
    "time_in_ns": 356023.14,
    "k": 1536,
    "m": 1024,
    "n": 3072,
    "seed": 6251
  },
  {
    "time_in_ns": 628076.8,
    "k": 7168,
    "m": 1024,
    "n": 576,
    "seed": 12346
  },
  {
    "time_in_ns": 132714.28,
    "k": 256,
    "m": 1024,
    "n": 7168,
    "seed": 5364
  },
  {
    "time_in_ns": 755282.07,
    "k": 2048,
    "m": 1024,
    "n": 7168,
    "seed": 6132
  },
  {
    "time_in_ns": 1690880.59,
    "k": 7168,
    "m": 1024,
    "n": 4608,
    "seed": 7531
  },
  {
    "time_in_ns": 845156.54,
    "k": 2304,
    "m": 1024,
    "n": 7168,
    "seed": 12345
  },
  {
    "time_in_ns": 668449.78,
    "k": 7168,
    "m": 1024,
    "n": 512,
    "seed": 6563
  },
  {
    "time_in_ns": 149267.07,
    "k": 512,
    "m": 1024,
    "n": 4096,
    "seed": 17512
  },
  {
    "time_in_ns": 3429833.16,
    "k": 7168,
    "m": 6144,
    "n": 1536,
    "seed": 6543
  },
  {
    "time_in_ns": 1493025.41,
    "k": 1536,
    "m": 6144,
    "n": 3072,
    "seed": 234
  },
  {
    "time_in_ns": 1457667.0,
    "k": 7168,
    "m": 6144,
    "n": 576,
    "seed": 9863
  },
  {
    "time_in_ns": 666760.89,
    "k": 256,
    "m": 6144,
    "n": 7168,
    "seed": 764243
  },
  {
    "time_in_ns": 4514344.16,
    "k": 2048,
    "m": 6144,
    "n": 7168,
    "seed": 76547
  },
  {
    "time_in_ns": 10262213.0,
    "k": 7168,
    "m": 6144,
    "n": 4608,
    "seed": 65436
  },
  {
    "time_in_ns": 5083957.27,
    "k": 2304,
    "m": 6144,
    "n": 7168,
    "seed": 452345
  },
  {
    "time_in_ns": 1641512.37,
    "k": 7168,
    "m": 6144,
    "n": 512,
    "seed": 12341
  },
  {
    "time_in_ns": 737904.3,
    "k": 512,
    "m": 6144,
    "n": 4096,
    "seed": 45245
  }
]

==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/coding_prompt.md <==
## Task Overview

The edge between traditional "quantization" and low-precision operators lies at the `float8` datatype. 

In this problem, you will be implementing and optimizing a W8A8 generalized matrix multiplication (GEMM) kernel with block-wise scaling factors - i.e. You will implement a custom fp8-blockwise matmul kernel written in HIP C++ optimized for the AMD MI300 (potentially including ROCm inline assembly or intrinsics if required).

Note that you are not implementing the standard BLAS GEMM, so pay close attention to the instructions below.  

Other information:
* The input matrices are in column-major format.
* You will only need to compute with the given scaling factors, and you will store to an output matrix that is already allocated on-device.
* The matrices will be in FP8, the scale factors in FP32, and the final output in BF16.
* All input tensors will start in on-device memory HBM.  


You will be given single-precision scaling factors for your matrices.  To be explicit, you will be given a tuple of tensors:
``` (a, b, a_scale, b_scale, c) ```
where `a` and `b` are the input matrices, `a_scale` and `b_scale` are the scaling factors for `a` and `b` respectively, and `c` is the output matrix:
* `a` is M x K in column-major order in `e4m3fnuz`
* `b` is N x K in column-major order in `e4m3fnuz`
  + For the matrix multiplication, `a` is used as-is, and `b` is effectively transposed
  + All FP8 data (`a` and `b`) uses the `e4m3fnuz` format, which is natively supported on the AMD MI300
* `a_scale` is M x K // 128 in column-major order in `fp32`
* `b_scale` is N // 128 x K // 128 in column-major order in `fp32`
* The scaling factors `a_scale` and `b_scale` have specific broadcasting styles over `a` and `b` :
  + For `a_scale` (M x K // 128) : `a_scaled[i, j] = a[i, j] * a_scale[i, j // 128]`
  + For `b_scale` (N // 128 x K // 128): `b_scaled[i, j] = b[i, j] * b_scale[i // 128, j // 128]` (This is for `b` before its effective transpose).
* `c` is M x N in ROW-major order in `bf16`, initialised at zero (when passed into the top-level function)

Matrix sizes `m` and `n` are divisible by 64, `k` is divisible by 128.  All dimensions are at least 128 (likely much larger).


## Numerically Correct (but Inefficient) PyTorch Code 

Illustrative PyTorch code for the kernel is given below.

NOTE: The PyTorch code below demonstrates the conceptual broadcasting of scales and the overall numerical operation if performed in FP32 with pre-scaling.  Your HIP C++ kernel must differ: it will perform FP8xFP8 MACs first, accumulate (likely in FP32), and then apply the combined scales to the accumulated results before converting to BF16.  Input matrices `a`, `b` and their scales will also be column-major in the HIP kernel.

```py
SCALE_BLOCK_DIM_K = 128
SCALE_BLOCK_DIM_N = 128 # possible that n might include a 'half block'

# Example of FP8 (e4m3) matrices (float8_e4m3fnuz is natively supported by the AMD MI300 GPU)
a = torch.randn(M, K, dtype=torch.float8_e4m3fnuz, device=device) # input
b = torch.randn(N, K, dtype=torch.float8_e4m3fnuz, device=device) # input
a_scale = torch.randn(M, K // SCALE_BLOCK_DIM_K, dtype=torch.float32, device=device)  # allocated here - will be overwritten
b_scale = torch.randn(N // SCALE_BLOCK_DIM_N, K // SCALE_BLOCK_DIM_K, dtype=torch.float32, device=device) # allocated here - will be overwritten
c = torch.zeros(M, N, dtype=torch.bfloat16, device=device)  # output allocated here - will be overwritten

# You will be implementing this kernel.
# The inputs will be wrapped in a tuple argument called "data"
def kernel(
      a: torch.Tensor, # [M, K]
      b: torch.Tensor, # [N, K]
      a_scale: torch.Tensor, # [M, K // 128]
      b_scale: torch.Tensor, # [N // 128, K // 128]
      c: torch.Tensor,  # [M, N]
  ): 

  # Constants
  m = a.shape[0]
  n = b.shape[0]
  k = a.shape[1]

  scale_n = b_scale.shape[0]
  scale_k = b_scale.shape[1]

  # Apply scaling to input 'a'
  # Shape: [m, scale_k, SCALE_BLOCK_DIM_K]
  a_scale = a_scale.unsqueeze(-1).repeat(1, 1, SCALE_BLOCK_DIM_K)
  a_scale = a_scale.reshape(m, scale_k * SCALE_BLOCK_DIM_K)
  #a_scale = a_scale[:, :k] # No need, since k cleanly divisible by 128

  # Apply scaling to input 'b'
  b_scale = (
    b_scale.view(-1, 1)
      .repeat(1, SCALE_BLOCK_DIM_N * SCALE_BLOCK_DIM_K)
      .view(scale_n, scale_k, SCALE_BLOCK_DIM_N, SCALE_BLOCK_DIM_K)
      # Reorder dimensions: [scale_n, blk_n, scale_k, blk_k]
      .permute(0, 2, 1, 3)
      .reshape(scale_n * SCALE_BLOCK_DIM_N, scale_k * SCALE_BLOCK_DIM_K)
  )
  b_scale = b_scale[:n, :k] # For the cases that n doesn't cleanly divide 128

  # Compute matmul
  # Note that this is being computed in float32 here for illustrative purposes
  #   The required kernel should compute the matmul at fp8 with float16 or bfloat16 accumulation, with scaling applied afterwards (the results may not be precisely numerically the same, but are within acceptable tolerances)
  # The following is just clarifying how the scaling factors should be broadcast across the basic (a @ b.T) operation:
  c[...] =  torch.matmul(
              a_scale * a.to(torch.float32),
              (b.to(torch.float32) * b_scale).T
            ).to(torch.bfloat16)

  return c
```

Note: 
* The provided PyTorch code above demonstrates the numerical operations and block-wise scaling logic using default PyTorch row-major tensors. Your custom kernel, however, must correctly handle the specified column-major input layouts for `a`, `b`, `a_scale`, and `b_scale`, and produce a row-major `c`
* The provided PyTorch code demonstrates the broadcasting logic and overall numerical equivalence if all operations were in FP32. However, for your HIP C++ kernel, you must perform the FP8xFP8 matrix multiplication first, accumulating into a higher precision (e.g., FP32), and then apply the `a_scale` and `b_scale` factors to these accumulated block results before converting to BF16 and storing to `c`


## Scoring

The ranking criteria is the geometric mean of the benchmark execution time results.

For the grand prize, your kernel will be evaluated against a speed of light analysis (which has been provided, and does not specify whether the roofline is bandwidth or compute constrained) and the solution closest to the speed of light will be awarded the grand prize.  

Most likely, the kernel will have to be optimised for efficient memory access / caching efficiency, as well as the block computation being done as FP8xFP8 using CDNA 3 Matrix Cores : Using instructions such as `v_mfma_f32_32x32x16_fp8_fp8`.

There will be opportunities later to refine the kernel produced, based upon benchmarking data - so the emphasis initially will be on getting the right set-up in terms of blocks / shared memory / caching / utilising the matrix cores.

The following values of `m`, `n` and `k` are the only ones that will be tested for the grand prize (the times given are the target times from the speed-of-light analysis):

```
 m       n       k     time[us]
1024    1536    7168      8.63
1024    4608    7168     25.89
6144    1536    7168     51.78
6144    4608    7168    155.30
1024    7168     256      3.17
6144    7168     256     17.27
```

There are other prizes which relate to the performance of other competitors: "fastest wins".


## CPP file format for HIP output

The following is an example in the correct format (it is, however, quite inefficient):

```cpp
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>

constexpr const int BLOCK = 128;

// This is the core of what needs updating:
__global__ void custom_kernel(
                   const __hip_fp8_e4m3_fnuz* a, 
                   const __hip_fp8_e4m3_fnuz* b, 
                   const float* a_scale, const float* b_scale, 
                   __hip_bfloat16* c, 
                   int m, int n, int k) {
  int cx = threadIdx.x + blockDim.x * blockIdx.x;
  int cy = threadIdx.y + blockDim.y * blockIdx.y;
  if(cx >= m || cy >= n) return;
  
  int sn = (n + BLOCK - 1) / BLOCK;

  // Compute the scaled matrix multiply over the block:
  //   the FP8 x FP8 multiply-accumulate should be performed first, 
  //   and then the product of the corresponding a_scale and b_scale values should be applied to this accumulated sum

  float result = 0;
  // split loop into an outer loop over different blocks, and an inner loop within one block.
  // we can assume k % BLOCK == 0.
  for(int i = 0; i < k; i += BLOCK) {
    // block results accumulates the inner product across a single block.
    // within each block, scales are constant, so we can lift the scaling 
    // outside of the inner loop.
    float block_result = 0;
    for(int ii = 0; ii < BLOCK; ++ii) {
      // load input matrix elements and convert to float for computations
      //   NB: Here we're computing in float precision:  Optimised kernel should do this with FP8*FP8 operations (with suitable accumulation precision)
      float av = (float)a[cx + (i + ii) * m];
      float bv = (float)b[cy + (i + ii) * n];
      block_result += av * bv; 
    }
    
    // before we can go to the next block, scale the result of the current block
    // and accumulate to final result
    // note the different indexing into a_scale and b_scale
    result += block_result * a_scale[cx + i/BLOCK * m] * b_scale[cy/BLOCK + i/BLOCK * sn];
  }
  
  // finally, write the result as bf16
  c[cx * n + cy] = (__hip_bfloat16)result;
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int m = a.size(0);
  int n = b.size(0);
  int k = a.size(1);
  // Can change the following as required:
  custom_kernel<<<dim3((m+15)/16, (n+15)/16), dim3(16, 16), 0, 0>>> (
    (__hip_fp8_e4m3_fnuz*)a.data_ptr(), 
    (__hip_fp8_e4m3_fnuz*)b.data_ptr(), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    (__hip_bfloat16*)c.data_ptr(), 
    m, n, k);
}
```

## Findings on rocWMMA FP8 Operations & Data Layouts (AMD MI300)

This document summarizes findings related to using rocWMMA for FP8 matrix multiplication on AMD MI300 GPUs, with direct corroboration from the "AMD Instinct MI300 Instruction Set Architecture" PDF, Chapter 7: Matrix Arithmetic Instructions.

**Hardware Primitive & MFMA Instructions:**

1.  **Core Operation:** The fundamental hardware operation is a 4x1 times 1x4 outer product, yielding 16 output values. MFMA instructions, used by rocWMMA, are built upon combinations of these.
2.  **Target MFMA Instruction:** For a rocWMMA `mma_sync` call with `fragment<matrix_a, WMMA_M, WMMA_N, WMMA_K, fp8_t, LayoutA>`, `fragment<matrix_b, WMMA_M, WMMA_N, WMMA_K, fp8_t, LayoutB>`, `fragment<accumulator, WMMA_M, WMMA_N, WMMA_K, float, LayoutAcc>`, where `WMMA_M=32, WMMA_N=32, WMMA_K=16`:
    *   This maps to the `V_MFMA_F32_32x32x16_FP8_FP8` instruction (1 block variant).
    *   This instruction consumes FP8 inputs for A and B, produces F32 output for the accumulator, and takes 32 clock cycles.

**rocWMMA Fragment Element Counts & Register Usage (Per-Thread):**

1.  **Input Fragments (FP8):**
    *   `fragment<matrix_a, 32, 32, 16, fp8_t, ...>::num_elements` is **8**.
    *   `fragment<matrix_b, 32, 32, 16, fp8_t, ...>::num_elements` is **8**.
    *   **Corroboration:** The documentation states: "For 8-bit quantities, four items are packed into a register".
    *   Therefore, each thread holds 8 FP8 values for its part of matrix A (and 8 for B), which occupy **2 VGPRs** per thread for A and **2 VGPRs** per thread for B (8 elements / 4 elements_per_register = 2 registers). This aligns with `matrix_calculator.py` output.

2.  **Accumulator Fragment (F32):**
    *   `fragment<accumulator, 32, 32, 16, float, ...>::num_elements` is **16**.
    *   Each thread holds 16 `float` (32-bit) accumulator values. This means each thread manages **16 AccVGPRs** (or equivalent space in the Accumulator GPR file) for its portion of the 32x32 output matrix. (the documentation mentions dedicated "Acc" GPRs).
    *   `fragment::x[p]` accesses the `p`-th element (0-indexed) held by the current thread.

**Data Loading & Layout:**

1.  **Global to LDS Data Loading:**
    *   Standard memory operations (e.g., `global_load` then `shared_store`) are used. This part is independent of MFMA layout specifics. Assumed correct based on standard GPU programming practices.

2.  **LDS to rocWMMA Input Fragments (`a_frags`, `b_frags`):**
    *   `rocwmma::load_matrix_sync(...)` correctly loads data from LDS (Shared Memory) into the per-thread VGPRs that constitute the `a_frag` and `b_frag`.
    *   The documentation details the complex hardware mapping of logical matrix elements `A[b,i,k]` and `B[b,k,j]` to specific lanes and register items.
    *   `load_matrix_sync` abstracts this hardware mapping. The correctness of this abstraction is validated by consistency with `matrix_calculator.py`'s "Register to matrix element" views, which reflect these hardware rules.

**`mma_sync` Operation:**

1.  The `rocwmma::mma_sync(accumulator_frag, a_frag, b_frag, accumulator_frag)` call correctly executes the `V_MFMA_F32_32x32x16_FP8_FP8` instruction.
2.  The 1024 `float` results of this 32x32 operation (M*N) are distributed among the 64 threads of the wave, with each thread holding 16 `float` values in its `accumulator_frag.x[0..15]`.

**Mapping Per-Thread Accumulator Elements to Logical Output Coordinates:**

1.  The mapping from a thread's local accumulator element `accumulator_frag.x[p]` (where `p` is 0-15) and its `lane_id` (0-63) to the logical output coordinates `(m_tile_coord, n_tile_coord)` within the 32x32 output tile is:
    ```c++
    unsigned int p_div_4 = p / 4;
    unsigned int p_mod_4 = p % 4;
    unsigned int lane_div_32 = lane_id / 32;
    unsigned int lane_mod_32 = lane_id % 32;

    // m_tile_coord is the row index (0-31) in the 32x32 output tile
    unsigned int m_tile_coord = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
    // n_tile_coord is the column index (0-31) in the 32x32 output tile
    unsigned int n_tile_coord = lane_mod_32;
    ```
2.  **Corroboration:** This mapping is a direct consequence of the hardware output layout rules for MFMA instructions.
    *   The output uses a "4xN tile" structure (H=4). For a 32x32 output (N=32), this means elements `D[b,i,j]` are laid out such that:
        *   `lane_id` is determined by `j` (column in D) and `(i/4)%2` (which block of 2 rows within a 4-row high group, across lanes).
        *   `p` (item offset in thread) is determined by `i%4` (row within a 4-row high group) and `i/8` (which 8-row band).
    *   The provided formulas are the solved form for `i` and `j` given `lane_id` and `p`.

**FP8 Data Formats & Numerical Handling:**

1.  **FP8 Format:** E4M3 (4-bit exponent, 3-bit mantissa, 1-bit sign).
2.  **BF8 Format:** E5M2 (5-bit exponent, 2-bit mantissa, 1-bit sign).
3.  **Denormal Handling:**
    *   MFMA instructions consuming FP8, BF16, or F16 inputs ignore `MODE.denorm` flags and **do not flush input denormals**.
    *   The F32 accumulator (Matrix C input and result-matrix D output) also ignores `MODE.denorm` and does not flush denormals.
4.  **Exceptions:** The matrix core unit generally does not support arithmetic exceptions for these operations.

**Summary of Verification Status:**

*   The core data loading into rocWMMA fragments (`a_frags`, `b_frags`) via `load_matrix_sync` is **verified** against underlying hardware layout principles.
*   The core `mma_sync` computation for a single 32x32x16 FP8->F32 slice is **verified** to use the `V_MFMA_F32_32x32x16_FP8_FP8` instruction.
*   The distribution of results into each thread's `accumulator_frag` and the mapping of these per-thread results back to logical 2D output coordinates are **verified** against hardware output layout rules.

The remaining kernel logic (looping over K, applying scaling factors, final store) builds upon these verified low-level rocWMMA interactions and hardware behaviors.


### A tile-based approach where each wave is responsible for computing a specific tile of the output matrix C

The distribution of calculations across the 64 threads in a wave, combined with the fixed input/output patterns of MFMA instructions (like `V_MFMA_F32_32x32x16_FP8_FP8`), strongly encourages a **tile-based approach where each wave is responsible for computing a specific tile of the output matrix C**.

Here's how and why, along with high-level pseudo-code:

**Core Idea: Wave-Level Output Tiling**

1.  **MFMA Output Size:** A `V_MFMA_F32_32x32x16_FP8_FP8` instruction, when used by rocWMMA, computes a 32x32 block of the output matrix (with an F32 accumulator) using a 32x16 slice of A and a 16x32 slice of B.
2.  **Wave Collaboration:** The 64 threads in a wave collectively hold the 32x32 = 1024 F32 accumulator elements (16 floats per thread). They also collectively load the necessary 32x16 FP8 elements of A and 16x32 FP8 elements of B into their registers (via LDS).
3.  **Natural Work Unit:** This makes a `32x32` tile of C the natural output work unit for a single wave per K-slice iteration.

**Scheme for Super-Efficient FP8 Matmul (with Scaling):**

The efficiency comes from:
*   **Maximizing MFMA throughput:** Keeping the matrix cores busy.
*   **LDS (Shared Memory) Tiling:** Reducing global memory traffic by loading tiles of A and B into LDS for reuse across the K-dimension.
*   **Pipelining/Double Buffering:** Overlapping global memory loads to LDS with MFMA computations.
*   **Wave-Cooperative Operations:** All 64 threads work together on loading data and performing the `mma_sync`.
*   **Efficient Scale Application:** Applying scales to the F32 accumulators before final summation/storage.

**High-Level Pseudo-Code:**

Let's define some tile sizes:
*   `MMA_M = 32`, `MMA_N = 32`, `MMA_K = 16` (from the MFMA instruction)
*   `LDS_K_TILE_SIZE`: The depth of K we load into LDS at once (e.g., 64, 128; must be a multiple of `MMA_K`). This is a tuning parameter.
*   `K_SCALE_GROUP_SIZE`: The depth of K over which products are summed *before* applying a set of A/B scales.

NB: The following pseudocode doesn't address the specific A_scales and B_scales specifics which are required by the task.

```pseudocode
// Kernel signature (simplified)
__global__ void efficient_fp8_matmul_scaled(
    output_type* C_global,         // Global output matrix (e.g., bf16)
    const fp8_t* A_global,         // Global input matrix A (MxK_GLOBAL)
    const fp8_t* B_global,         // Global input matrix B (K_GLOBALxN)
    const float* A_scales_global,  // Scales for A [M_GLOBAL / M_SCALE_GRANULARITY][K_GLOBAL / K_SCALE_GROUP_SIZE]
    const float* B_scales_global,  // Scales for B [N_GLOBAL / N_SCALE_GRANULARITY][K_GLOBAL / K_SCALE_GROUP_SIZE]
    int M_GLOBAL, int N_GLOBAL, int K_GLOBAL,
    int K_SCALE_GROUP_SIZE, int LDS_K_TILE_SIZE)
{
    // --- Thread Block & Wave Identification ---
    // Each thread block might contain one or more waves.
    // Each wave will compute one MMA_M x MMA_N tile of C.
    int wave_output_tile_row_start = (blockIdx.x * blockDim.x + threadIdx.x) / WAVE_SIZE * MMA_M; // Simplified, needs proper wave ID
    int wave_output_tile_col_start = (blockIdx.y * blockDim.y + threadIdx.y) / WAVE_SIZE * MMA_N; // Simplified

    // (Assuming 1 wave per block for simplicity in this pseudo-code, adjust for real HIP)
    // Or, more typically, blockIdx.x determines C_tile_row_idx, blockIdx.y determines C_tile_col_idx
    // And threads within block are just 0..63 for the wave.
    int c_tile_row_base = blockIdx.x * MMA_M;
    int c_tile_col_base = blockIdx.y * MMA_N;
    int lane_id = threadIdx.x % WAVE_SIZE; // 0-63

    // --- rocWMMA Fragment Declarations ---
    // Accumulator for the entire K_GLOBAL depth for this 32x32 C-tile
    rocwmma::fragment<rocwmma::accumulator, MMA_M, MMA_N, MMA_K, float, rocwmma::col_major> final_C_accum_frag;
    rocwmma::fill_fragment(final_C_accum_frag, 0.0f);

    // --- LDS Declaration for A and B Tiles (Potentially Double Buffered) ---
    // Size: A_lds_tile (MMA_M x LDS_K_TILE_SIZE), B_lds_tile (LDS_K_TILE_SIZE x MMA_N)
    __shared__ fp8_t lds_A_ping[MMA_M * LDS_K_TILE_SIZE];
    __shared__ fp8_t lds_B_ping[LDS_K_TILE_SIZE * MMA_N];
    // __shared__ fp8_t lds_A_pong[...]; // For double buffering
    // __shared__ fp8_t lds_B_pong[...]; // For double buffering
    // int current_lds_buffer = 0;

    // --- Main Loop over K_GLOBAL (in K_SCALE_GROUP_SIZE chunks) ---
    for (int k_group_base = 0; k_group_base < K_GLOBAL; k_group_base += K_SCALE_GROUP_SIZE) {

        // Accumulator for the current K_SCALE_GROUP_SIZE depth
        rocwmma::fragment<rocwmma::accumulator, MMA_M, MMA_N, MMA_K, float, rocwmma::col_major> k_group_C_accum_frag;
        rocwmma::fill_fragment(k_group_C_accum_frag, 0.0f);

        // --- Loop over K_SCALE_GROUP_SIZE (in LDS_K_TILE_SIZE chunks) ---
        for (int k_lds_offset = 0; k_lds_offset < K_SCALE_GROUP_SIZE; k_lds_offset += LDS_K_TILE_SIZE) {
            int current_K_block_start = k_group_base + k_lds_offset;
            int K_elements_in_this_lds_tile = min(LDS_K_TILE_SIZE, K_GLOBAL - current_K_block_start);
            K_elements_in_this_lds_tile = min(K_elements_in_this_lds_tile, K_SCALE_GROUP_SIZE - k_lds_offset);


            // **Step 1: Wave-cooperative load from Global A to LDS A tile (lds_A_ping/pong)**
            // Each of the 64 threads loads a portion of the MMA_M x K_elements_in_this_lds_tile block of A.
            // Source: A_global[ (c_tile_row_base + m_idx) * K_GLOBAL + (current_K_block_start + k_idx) ]
            // Dest:   lds_A_ping[ m_idx * K_elements_in_this_lds_tile + k_idx ] (col-major in LDS)
            // (This is a complex loop, each thread calculating its global source and LDS dest)
            // Example: Each thread loads (MMA_M * K_elements_in_this_lds_tile) / 64 elements.
            // Start this load for the *next* iteration if pipelining.

            // **Step 2: Wave-cooperative load from Global B to LDS B tile (lds_B_ping/pong)**
            // Each of the 64 threads loads a portion of the K_elements_in_this_lds_tile x MMA_N block of B.
            // Source: B_global[ (current_K_block_start + k_idx) * N_GLOBAL + (c_tile_col_base + n_idx) ]
            // Dest:   lds_B_ping[ k_idx * MMA_N + n_idx ] (row-major in LDS for B.T, or col-major if B is treated differently)
            // For A*B where A(MxK) and B(KxN), if B is stored KxN in LDS, then rocWMMA fragment for B needs row_major.
            // (This is also a complex loop)

            // Wait for loads of *current* iteration to complete if pipelining.
            __syncthreads(); // Ensure LDS is populated before rocWMMA load_matrix_sync

            // --- Loop over the K dimension within the loaded LDS Tile (in MMA_K chunks) ---
            for (int k_slice = 0; k_slice < K_elements_in_this_lds_tile; k_slice += MMA_K) {
                rocwmma::fragment<rocwmma::matrix_a, MMA_M, MMA_N, MMA_K, fp8_t, rocwmma::col_major> a_frag;
                rocwmma::fragment<rocwmma::matrix_b, MMA_M, MMA_N, MMA_K, fp8_t, rocwmma::row_major> b_frag; // If B is KxN in LDS

                // **Step 3: Load A_frag from LDS A tile**
                // Source: lds_A_ping starting at column k_slice
                rocwmma::load_matrix_sync(a_frag, &lds_A_ping[k_slice * MMA_M], K_elements_in_this_lds_tile /*LDS pitch for A*/);

                // **Step 4: Load B_frag from LDS B tile**
                // Source: lds_B_ping starting at row k_slice
                rocwmma::load_matrix_sync(b_frag, &lds_B_ping[k_slice * MMA_N], MMA_N /*LDS pitch for B*/);

                // **Step 5: Perform MMA operation**
                rocwmma::mma_sync(k_group_C_accum_frag, a_frag, b_frag, k_group_C_accum_frag);
            }
            // __syncthreads(); // May be needed before next LDS tile overwrite if not pipelining carefully
        } // End loop over LDS_K_TILE_SIZE chunks

        // **Step 6: Apply Scaling Factors to k_group_C_accum_frag**
        // This is where the distribution of C_accum_frag elements matters.
        // Each thread has 16 float values in k_group_C_accum_frag.x[0...15]
        int k_scale_idx = k_group_base / K_SCALE_GROUP_SIZE;

        for (int p = 0; p < k_group_C_accum_frag.num_elements; ++p) { // p from 0 to 15
            // Map thread's local accumulator element 'p' to logical (m_coord, n_coord) in the 32x32 tile
            unsigned int m_in_tile = /* use your verified mapping: (8*(p/4)) + (4*(lane_id/32)) + (p%4) */;
            unsigned int n_in_tile = /* use your verified mapping: lane_id % 32 */;

            unsigned int global_m_coord = c_tile_row_base + m_in_tile;
            unsigned int global_n_coord = c_tile_col_base + n_in_tile;

            // Fetch appropriate A_scale and B_scale
            // This needs careful indexing based on how scales are stored (granularity)
            // Example:
            // float scale_A = A_scales_global[ (global_m_coord / M_SCALE_GRANULARITY) * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx ];
            // float scale_B = B_scales_global[ (global_n_coord / N_SCALE_GRANULARITY) * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx ];
            // Simplified:
            float scale_A = A_scales_global[global_m_coord * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx]; // If scales per M-row
            float scale_B = B_scales_global[global_n_coord * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx]; // If scales per N-col

            // Apply scale and add to the final accumulator for the C_tile
            final_C_accum_frag.x[p] += k_group_C_accum_frag.x[p] * scale_A * scale_B;
        }
    } // End loop over K_GLOBAL (K_SCALE_GROUP_SIZE chunks)

    // **Step 7: Store the final accumulated & scaled C tile to Global Memory**
    // Each thread stores its 16 float values (after converting to output_type)
    for (int p = 0; p < final_C_accum_frag.num_elements; ++p) {
        unsigned int m_in_tile = /* use your verified mapping */;
        unsigned int n_in_tile = /* use your verified mapping */;

        unsigned int final_global_m = c_tile_row_base + m_in_tile;
        unsigned int final_global_n = c_tile_col_base + n_in_tile;

        if (final_global_m < M_GLOBAL && final_global_n < N_GLOBAL) {
            C_global[final_global_m * N_GLOBAL + final_global_n] = (output_type)final_C_accum_frag.x[p];
        }
    }
}
```

**Explanation and Efficiency Points:**

1.  **Wave-Centric Output:** The outermost loops determine which `MMA_M x MMA_N` (32x32) tile of `C` a wave is responsible for.
2.  **LDS Tiling for K:**
    *   The loop over `k_lds_offset` brings `LDS_K_TILE_SIZE` depth of A and B into shared memory. This is critical for data reuse.
    *   The 64 threads cooperate to load these tiles efficiently from global memory (Steps 1 & 2). The exact pattern depends on global memory layout (row/col major) and LDS layout. The goal is coalesced global reads.
3.  **MFMA Inner Loop:** The innermost loop (`k_slice`) iterates `LDS_K_TILE_SIZE / MMA_K` times, performing `mma_sync` operations using data purely from LDS. This is very fast.
4.  **Scaling Application:**
    *   Scales are applied *after* accumulating products over a `K_SCALE_GROUP_SIZE`. This reduces the number of scaling operations.
    *   Each thread uses its `lane_id` and the index `p` of its accumulator element to determine the `global_m_coord` and `global_n_coord` for that specific element of the C tile. This is where your verified mapping is essential.
    *   Fetching scales efficiently is important. If scales have low granularity (e.g., one scale per 32 rows/cols), they could be broadcast or loaded into LDS/VGPRs once per wave. If per-row/per-col, then each thread might fetch multiple scale values.
5.  **Final Accumulation:** `final_C_accum_frag` sums up the scaled results from different `K_SCALE_GROUP_SIZE` chunks.
6.  **Pipelining (Implicit in advanced implementation):**
    *   To hide global memory latency, the loads for the *next* LDS tile (Steps 1 & 2) can be initiated while the *current* LDS tile is being processed by MFMA (Steps 3-5). This requires careful use of `__syncthreads()` and potentially two sets of LDS buffers (ping-pong).
7.  **Register Usage:** rocWMMA manages the registers for `a_frag`, `b_frag`, and `*_C_accum_frag`. The key is that the F32 accumulators stay in registers throughout the K-dimension processing for a C-tile, minimizing spills.

This structure provides a solid foundation. The "complex loops" for global-to-LDS loading and the precise scale fetching/indexing are where much of the detailed HIP implementation effort would go. The choice of `LDS_K_TILE_SIZE` and `K_SCALE_GROUP_SIZE` are important tuning parameters affecting LDS usage, register pressure (if too many intermediate accumulators are needed), and overall efficiency.




## Known-working HIP kernel


### Experiment Summary

The code below is the result of performing the following experiment:
* Optimize global memory accesses for scaling factors (`global_a_scale_ptr`, `global_b_scale_ptr`) by preloading relevant scales into registers or a small LDS cache. This aims to reduce the number of global memory reads within the innermost K-loop, which can be a latency bottleneck.

This involved the following techniques being used:
* Cached A and B scaling factors into a repurposed section of LDS (Local Data Store) at the start of each outer K-loop iteration. This LDS section overlays an existing A/B data buffer that has already been consumed for computation, thus not increasing total LDS usage. Scales are then read from this faster LDS cache within the scaling application loop.
* Threads within the block cooperatively load the relevant A-scales (for the block's M-dimension range) and B-scales (for the N-scale-blocks covered by the block's N-dimension) into the designated LDS cache area for the current K-slice.

The following benchmark data shows the time taken for each of the runs for different input configurations to the kernels, expressed as a percentage of the time taken for a reference kernel written in PyTorch.  Lower numbers mean better performance.

The sizes of the different input configurations for the benchmark arrays are as follows:
[{'m': 1024, 'k': 7168, 'n': 576}, {'m': 1024, 'k': 7168, 'n': 4608}, {'m': 1024, 'k': 512, 'n': 4096}, {'m': 6144, 'k': 7168, 'n': 576}, {'m': 6144, 'k': 7168, 'n': 4608}, {'m': 6144, 'k': 512, 'n': 4096}]

The benchmark arrays for the runs are as follows:
[{'description': 'code from which this was descended', 'benchmarks': [190, 122, 83, 109, 178, 155]}, {'description': 'results for the given code', 'benchmarks': [165, 111, 76, 99, 170, 142]}]


The following HIP kernel may be useful as an additional reference when building other working HIP kernels:

```cpp
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}

```


## The Task

Using the above descriptions, findings and the above example of known-working HIP kernel code, the task is to create a more performant HIP kernel.

This is part of an iterative process, so if a change isn't effective, it may be built upon or discarded.  In any case, new HIP kernel code must be returned.

For this kernel, the experiment that we are performing requires the new kernel to reflect the following changes:
1. For a representative (M, N, K) matrix size, manually select a few alternative sets of `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` values. These values must be multiples of MFMA tile dimensions and respect the total LDS size limits and thread block constraints. Examples could include `(128, 128, 128)`, `(128, 64, 256)`, `(64, 128, 256)`.
2. Update the `constexpr` values in the HIP code for each chosen configuration.
3. For each configuration, perform a benchmark run.
4. The reported single benchmark result will be the best performance achieved by one of these *larger* tile size configurations, compared to the original fixed sizes.



## Output Format

If the number of changes is relatively small, create a list of changes to the code below (the 'Code to Update'), using the following format for each one (it is essential that the SEARCH text matches the original file verbatim): 

```diff
<<<<<<< SEARCH
// Original code block to be found and replaced
=======
// New code block to replace the original
>>>>>>> REPLACE
```

Alternatively, if it makes more sense, replace the entire ```cpp``` codeblock by returning

```cpp
// Completely rewritten HIP kernel and calling function
```

Following the code changes, please also describe (in one or two sentences) the techniques that were 
  (a) used; or
  (b) considered promising 
to create the updated kernel in the following format:

```json
"techniques":[
 {"used":1, "description":"Description of the technique actually used here"},
 {"used":0, "description":"Description of a promising technique here"},
 {"used":0, "description":"Description of another promising technique here"}
]
```


## Code to Update


### Experiment Summary

The code below is the result of performing the following experiment:
* Improve the efficiency of the final output write to global memory (`global_c_ptr`). Currently, only `wave_id_in_block == 0` performs the write, which might not utilize full memory bandwidth or could lead to suboptimal coalescing for large tiles.

This involved the following techniques being used:
* Parallelized global memory writes by assigning distinct 32x32 sub-tiles of the larger block-level C-tile to different waves within the thread block. Each wave then uses `rocwmma::store_matrix_sync` to write its assigned sub-tile.
* Leveraged `rocwmma::store_matrix_sync` with a `row_major` accumulator fragment and an explicit `rocwmma::convert_op_t<bf16_t, float>` to perform type conversion and write `bf16_t` output. This function is internally optimized for coalesced memory access patterns according to the fragment layout.

The following benchmark data shows the time taken for each of the runs for different input configurations to the kernels, expressed as a percentage of the time taken for a reference kernel written in PyTorch.  Lower numbers mean better performance.

The sizes of the different input configurations for the benchmark arrays are as follows:
[{'m': 1024, 'k': 7168, 'n': 576}, {'m': 1024, 'k': 7168, 'n': 4608}, {'m': 1024, 'k': 512, 'n': 4096}, {'m': 6144, 'k': 7168, 'n': 576}, {'m': 6144, 'k': 7168, 'n': 4608}, {'m': 6144, 'k': 512, 'n': 4096}]

The benchmark arrays for the runs are as follows:
[{'description': 'code from which this was descended', 'benchmarks': [165, 111, 76, 99, 170, 142]}, {'description': 'results for the given code', 'benchmarks': [163, 110, 75, 99, 168, 144]}]


Please output the ```diff``` sections required (or alternative ```cpp```) to optimise the following kernel code (which is known to work):

```cpp
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}

```


==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/experiment.yaml <==
codedir: 00089_par00087_exp0
description: The kernel currently uses fixed tile sizes (`LAUNCH_BLOCK_M=64`, `LAUNCH_BLOCK_N=64`,
  `LAUNCH_BLOCK_K_OUTER=128`). This experiment will explore the impact of using different,
  larger tile sizes for the given kernel, which might better utilize GPU caches and
  resources for specific problem sizes. The single benchmark result will be for the
  best performing larger tile size found during exploration.
innovation: 40
parent: 00089_par00087_exp0
performance:
- 5
- 30
refdir: 00087_par00083_exp1
rubric: '1. For a representative (M, N, K) matrix size, manually select a few alternative
  sets of `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` values. These
  values must be multiples of MFMA tile dimensions and respect the total LDS size
  limits and thread block constraints. Examples could include `(128, 128, 128)`, `(128,
  64, 256)`, `(64, 128, 256)`.

  2. Update the `constexpr` values in the HIP code for each chosen configuration.

  3. For each configuration, perform a benchmark run.

  4. The reported single benchmark result will be the best performance achieved by
  one of these *larger* tile size configurations, compared to the original fixed sizes.

  '


==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/experiment_prompt.md <==

## Mission

Our mission is to perform experiments that will allow us to eventually create an optimised GPU kernel.  


## Tasks (head-up!)
The job will consist of two tasks:

* Task 1 : For the HIP code below, suggest possible avenues (using one or two sentence descriptions for each) to further optimise the speed.  
* Task 2 : Suggest experiments that would be worthwhile to perform based on the given HIP code.


## Reading material

Please also read the following blog post (if it refers to Nvidia implementation, note that many of the takeaways should be applicable to AMD):

---

* Sourced from Gemini's reflections from https://hazyresearch.stanford.edu/blog/2024-05-12-tk

Okay, if your metrics suggest a 3-4x potential improvement on top of this already fairly optimized code, that's a significant gap! It implies there might be some non-obvious bottlenecks or opportunities for more advanced tuning. Here's where I'd start looking, referencing the kinds of deep dives the Hazy Research blog post implies:

**I. Memory Access and Data Movement (This is often the biggest culprit):**

1.  **LDS (Shared Memory) Bank Conflicts & Layout:**
    *   **Problem:** Even with vectorized loads, if multiple threads within a wavefront (or half-wavefront, depending on architecture) access the same LDS bank simultaneously during the `load_gmem_tile_to_lds_vectorized` or, more critically, when `rocwmma::load_matrix_sync` reads from LDS, you'll get serialization.
    *   **Investigation:**
        *   Analyze the exact memory addresses accessed by each thread in `load_gmem_tile_to_lds_vectorized`. How do `k_idx_in_tile * TB_M + m_start_in_block` (for A) and `k_idx_in_tile * TB_N + n_start_in_block` (for B) map to LDS banks for concurrent threads?
        *   RocWMMA's `load_matrix_sync` has specific layout expectations for optimal performance. Ensure the data written by your `load_gmem_tile_to_lds_vectorized` perfectly aligns with these expectations to avoid bank conflicts or inefficient access patterns *within* rocWMMA. You might need to adjust your LDS storage pattern (e.g., add padding, or change from `[K][M]` to `[M][K]` effectively within the tile, though rocWMMA often dictates this).
    *   **Potential Fix:** Modify LDS addressing, add padding, or change the layout of data within the LDS tile to minimize bank conflicts. Sometimes, slightly "wasting" LDS space with padding can significantly improve access throughput.

2.  **Global Memory Access Patterns for Scales:**
    *   **Problem:** The scaling factors `global_a_scale_ptr` and `global_b_scale_ptr` are fetched inside the accumulation loop (`for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)`). While the indices `global_m_coord` and `global_n_coord` are calculated per element, the scale indices `global_m_coord + k_scale_block_idx * M_param` and `n_b_scale_block_idx + k_scale_block_idx * b_scale_num_n_blocks_total` could lead to somewhat scattered reads if not all threads in a wave access contiguous scale values.
    *   **Investigation:** Profile cache hit rates for these scale lookups. How many unique scale values are actually needed per wave/thread block for the accumulation step?
    *   **Potential Fix:**
        *   **Prefetch Scales:** If a limited number of unique scales are needed per wave or per MMA fragment, consider pre-loading these scales into registers or a small, dedicated portion of LDS at the beginning of the `k_iter_idx` loop or even before the `compute_lds_tile_mma` and its subsequent scaling.
        *   **Broadcast Scales:** If threads within a warp/wave need the same scale values, ensure this is done efficiently.

3.  **Deeper Dive into Software Pipelining (`load_gmem_tile_to_lds_vectorized` vs. `compute_lds_tile_mma`):**
    *   **Problem:** The current pipelining has a `synchronize_workgroup()` between the load of the *next* tile and the compute of the *current* tile. Is the compute part (`compute_lds_tile_mma` and the subsequent scaling) significantly longer or shorter than the load part? An imbalance can lead to stalls.
    *   **Investigation:** Use a profiler (like ROCprof) to precisely measure the time spent in the data loading phase versus the compute phase within the main K-loop.
    *   **Potential Fix:**
        *   If loading is the bottleneck: Can `load_gmem_tile_to_lds_vectorized` be further optimized? (e.g., more threads participating, different vectorization strategy if hardware supports wider loads).
        *   If compute is the bottleneck: This is less likely to be the `compute_lds_tile_mma` part (as it's rocWMMA) and more likely the custom scaling/accumulation loop.
        *   Consider more stages in the pipeline if feasible (e.g., prefetch N+2, load N+1, compute N). This adds complexity and LDS pressure.

**II. Compute Optimization (Beyond rocWMMA itself):**

1.  **Instruction Mix and Latency in Scaling Loop:**
    *   **Problem:** The loop applying scales and accumulating (`for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)`) involves several address calculations, global memory loads for scales (as discussed), multiplications, and an addition. Are there dependencies or high-latency instructions here that are not well hidden by thread-level parallelism?
    *   **Investigation:** Examine the generated assembly (SASS/GCN ISA) for this loop. Are there many scalar operations, or inefficient address calculations?
    *   **Potential Fix:** Restructure calculations, try to use more vector instructions if possible, or manually unroll to give the compiler more scheduling freedom.

2.  **Optimizing Scale Application Granularity:**
    *   **Problem:** Scales are applied element-wise *after* accumulating a `TB_K` block. Is `SCALE_BLOCK_DIM_K_CONST = 128` the right granularity? If `TB_K` is also 128, then one scale factor applies to the entire block of K. This seems reasonable. However, the indices `global_m_coord` and `global_n_coord` mean that `scale_a_val` can change for each M, and `scale_b_val` for each N.
    *   **Investigation:** This interaction is complex. The current approach seems common. However, if scale lookups are slow, it becomes an issue.

**III. Architectural and Configuration Tuning:**

1.  **Occupancy vs. Resources per Thread:**
    *   **Problem:** The kernel uses `TOTAL_THREADS_PER_BLOCK = rocwmma::Constants::AMDGCN_WAVE_SIZE_64`, meaning one wave per thread block. While this simplifies things, it might not achieve optimal occupancy if the kernel is limited by resources other than active waves (e.g., LDS per CU, registers per thread if rocWMMA + your code is register-heavy). Low occupancy can mean insufficient parallelism to hide memory latencies.
    *   **Investigation:** Profile achieved occupancy. Check register usage per thread and LDS usage per block.
    *   **Potential Fix:**
        *   Experiment with smaller thread blocks (e.g., 32 threads if viable with rocWMMA usage for smaller MFMA tiles, though 32x32 MFMA units often want 64 or more threads to manage the data for a full wave).
        *   Conversely, if register/LDS pressure is low, can you use *larger* thread blocks (e.g., 128, 256 threads) to process more data per block, potentially using more waves per CU if the hardware supports it and if it helps hide different types of latencies. This would require restructuring the loops and data distribution.
        *   The Hazy blog post implicitly talks about tailoring block/grid size and data per thread to specific hardware generations (e.g. Hopper's TMA, cluster sizes). Similar considerations apply to AMD.

2.  **Fine-tuning Tile Sizes (`TB_M`, `TB_N`, `TB_K`):**
    *   **Problem:** The harness tests a few configurations. Are these the absolute best? Are there interactions with L1/L2 cache sizes, memory controller characteristics, or MFMA unit capabilities that are not captured? `TB_K` is fixed at 128 in instantiations.
    *   **Investigation:** Expand the hyperparameter search space for tile sizes. Consider non-power-of-2 sizes if they align better with register blocking or other factors. Could `TB_K` be varied too (e.g., 64, 256)? This would require more template instantiations.
    *   **Potential Fix:** More extensive auto-tuning.

3.  **Kernel Launch Overhead / Grid Size:**
    *   **Problem:** If M and N are not massively larger than `TB_M` and `TB_N`, the number of thread blocks might be too small to fully saturate the GPU.
    *   **Investigation:** Check GPU utilization across a range of matrix sizes.
    *   **Potential Fix:** Not much to do here if the problem size is inherently small, but for larger problems, ensure the grid is large enough.

**IV. Profiling and Tools:**

*   **Crucial Step:** Use `ROCprof` (AMD's profiler) extensively.
    *   Identify where the time is spent (memory stalls, instruction execution, specific kernel parts).
    *   Look for low L1/L2 cache hit rates.
    *   Check MFMA unit utilization.
    *   Analyze memory bandwidth achieved vs. peak.
    *   Examine wavefront occupancy and stall reasons.
*   **Compiler Output:** Look at the ISA/assembly generated by the HIP compiler (`hipcc`). This can reveal if the compiler is making suboptimal choices or if certain high-level C++ constructs translate poorly.

A 3-4x speedup on already optimized code usually comes from addressing a fundamental mismatch between the algorithm's demands and the hardware's capabilities, often in the memory subsystem, or by unlocking more parallelism/occupancy that was previously constrained. Good luck – this level of optimization is challenging but rewarding!

---


## HIP Code

The following kernel code (which is known to work) is what we are experimenting on:

```cpp
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}

```


## Tasks (full version)
The present job consists of two tasks:

### Task 1

For the HIP code above, suggest 10 possible avenues (using one or two sentence descriptions for each) to further optimise the speed.  
Output format : 
```md
* (description of avenue 1)
* (description of avenue 2)
* ... etc
```

### Task 2

Considering all the above, please suggest a total of 5 different, independent experiments that would be worthwhile to perform based on the given HIP code.  Each experiment should produce 1 new benchmark result (i.e. only a single run of the experiment will be performed)

For each experiment, please give a specific rubric to follow, and an estimate of the performance pick-up range, and also rate how innovative / interesting it is.
Output format :

```yaml
experiment:
  - description: "(a string description of the first experiment - likely including some 'avenue text' from above)"
    rubric: "(a string containing a broad outline of the changes to be made in the HIP code)"
    performance: [low, high] (range of change of speed of the kernel, measured as a percentage)
    innovation: (innovation rating, on a scale from 0 to 100)
  - description: "(a string description of the second experiment)"
    ... etc
```


==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/experiments.md <==
Here are the suggested optimizations and experiments for the given HIP code.

## Task 1: Possible Avenues for Optimization

*   **Optimize LDS Bank Conflicts for A/B loads:** Analyze and adjust the `load_gmem_tile_to_lds_vectorized` function's LDS indexing or add padding to LDS arrays (`lds_a_ping`, `lds_b_ping`, etc.) to prevent multiple threads in a wavefront from simultaneously accessing the same LDS memory bank, which causes serialization.
*   **Eliminate Redundant Compute for Multiple Waves:** Restructure the `compute_lds_tile_mma` function and the subsequent scaling/accumulation loop to be executed by only one wave per thread block (e.g., `if (wave_id_in_block == 0)`), as their computations are currently duplicated across all waves in the block, leading to wasted compute cycles.
*   **Refine Software Pipelining Granularity:** Investigate if the current double-buffering with a single `synchronize_workgroup()` is optimal. Consider a more advanced multi-stage pipeline (e.g., prefetch N+2, load N+1, compute N) or finer-grained synchronization to better overlap memory transfers and compute, if load and compute times are imbalanced.
*   **Optimize Global Memory Access for Scales:** Improve the coalescing and caching efficiency of the initial global memory loads for `global_a_scale_ptr` and `global_b_scale_ptr` into LDS, potentially by using wider vector loads or specialized block-level memory access intrinsics.
*   **Evaluate and Tune Thread Block Size (Occupancy):** Systematically experiment with different `TOTAL_THREADS_PER_BLOCK` values (multiples of wave size, like 64, 128, 256) to find the optimal balance for GPU occupancy, register pressure, and LDS usage for the specific hardware, aiming to hide memory latencies more effectively.
*   **Extend Auto-tuning for Tile Sizes (TB_M, TB_N, TB_K):** Broaden the search space for `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` beyond the current hardcoded values. Optimal tile sizes depend heavily on hardware specifics (cache hierarchy, MFMA unit capabilities) and problem dimensions.
*   **Vectorize C-Matrix Output Store:** The final write-back to `global_c_ptr` is done element-wise. Vectorize these global memory stores (e.g., packing multiple `bf16_t` values into wider types like `int` or `float` for writing) to maximize memory bandwidth utilization.
*   **Minimize Loop Overhead in Scaling:** Examine the generated assembly for the unrolled scaling loop (`for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)`). Look for opportunities to reduce redundant address calculations or hoist invariant computations outside the innermost loops if the compiler isn't doing so automatically.
*   **Consider Dynamic LDS Allocation for Scales:** Instead of repurposing a portion of the A/B LDS buffers for scales, explore using dynamic LDS allocation (`extern __shared__` or `hip_malloc_shared`) to provide dedicated and potentially more optimally sized LDS space for scales, ensuring it does not interfere with A/B data layout.
*   **Hardware-Specific MFMA Tuning:** Investigate if there are lower-level rocWMMA APIs or specific compiler flags that can further optimize how rocWMMA interacts with the underlying MFMA units for FP8 operations, possibly by adjusting how fragments are loaded or stored to registers.

---

## Task 2: Suggested Experiments

```yaml
experiment:
  - description: "Currently, if the thread block contains multiple waves (e.g., 128 threads / 2 waves), the `compute_lds_tile_mma` function and the element-wise scaling loop are executed by every wave, even though only one wave's result is used. This experiment aims to eliminate this redundant computation by ensuring only one wave (e.g., wave 0) performs these computationally intensive steps for the block's shared LDS tile."
    rubric: |
      1. Wrap the calls to `compute_lds_tile_mma` and the subsequent scaling loops (the one with `final_accum_frags` and `current_k_block_accum_frags`) within an `if (wave_id_in_block == 0)` guard in the `custom_kernel_rocwmma_pipelined` function.
      2. Ensure that `synchronize_workgroup()` calls maintain correctness for the single wave performing the compute and the shared LDS data.
      3. Re-evaluate `TOTAL_THREADS_PER_BLOCK` and `__launch_bounds__` to ensure the remaining threads still contribute to useful work (e.g., data loading) or if they should be idle.
    performance: [50, 150] # For 2 waves, this is a 2x improvement (100%). For 4 waves, 4x (300%). Conservative range for a clear bug/inefficiency.
    innovation: 85
  - description: "The current `load_gmem_tile_to_lds_vectorized` function loads data from global memory into LDS. The specific indexing pattern used for A and B might lead to LDS bank conflicts where multiple threads within a wavefront attempt to access the same LDS bank simultaneously, serializing accesses. This experiment focuses on modifying the LDS layout or access patterns to minimize these conflicts."
    rubric: |
      1. Analyze the LDS access patterns within `load_gmem_tile_to_lds_vectorized` for both `lds_a_target` and `lds_b_target`, considering the `VECTOR_SIZE_FP8` (4) and `TOTAL_THREADS_PER_BLOCK`.
      2. For the `lds_a_ping` and `lds_b_ping` arrays, add padding to one of their dimensions (e.g., `TB_M_PADDED` or `TB_N_PADDED`) to ensure that `TB_M` and `TB_N` are not multiples of the LDS bank size (typically 32 or 64 bytes). This ensures that concurrent accesses by threads distribute across different banks.
      3. Adjust the LDS write pointers in `load_gmem_tile_to_lds_vectorized` to account for any added padding.
      4. Profile using ROCprof to measure LDS bank conflict metrics before and after the change.
    performance: [10, 30] # LDS bank conflicts can be a major bottleneck; 10-30% improvement is common for moderate to severe conflicts.
    innovation: 75
  - description: "The thread block size, defined by `TOTAL_THREADS_PER_BLOCK` (currently 128, or 2 waves), significantly impacts GPU occupancy, register pressure, and ability to hide memory latency. This experiment will systematically explore different thread block sizes to find the optimal configuration for the target hardware and problem scale, balancing resource utilization and parallelism."
    rubric: |
      1. Create different kernel instantiations or use a command-line argument to vary the `TBLOCK_X_DIM` constant (e.g., 64 (1 wave), 256 (4 waves), 320 (5 waves), etc.).
      2. Ensure all `static_assert` conditions related to thread block size and vector distribution for LDS loads (`TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0`) remain valid or are adjusted for the new `TBLOCK_X_DIM`.
      3. For each `TBLOCK_X_DIM` value, profile the kernel using ROCprof to measure achieved occupancy, register usage per thread, LDS usage per block, wavefront active/idle cycles, and overall execution time.
    performance: [5, 20] # Occupancy tuning provides good gains by better hiding latency, but the impact can be moderate if other bottlenecks exist.
    innovation: 60
  - description: "The final write-back of computed results from the `final_accum_frags` (float) to global memory as `bf16_t` is currently performed element by element. This experiment aims to improve global memory write bandwidth and efficiency by vectorizing these writes, packing multiple `bf16_t` values into a single wider store instruction (e.g., `int` or `float2`)."
    rubric: |
      1. Within the `store_matrix_sync` equivalent section (the `if (wave_id_in_block == 0)` store loop), identify the `global_c_ptr[idx] = static_cast<bf16_t>(value)` operations.
      2. Re-arrange the loop iterations (`p_idx`) and coordinate calculations (`global_m_coord`, `global_n_coord`) to allow for coalesced, vectorized writes.
      3. For example, for `bf16_t`, two elements can be packed into a `float` or `unsigned short2`. Rewrite the store logic to write `float` or `unsigned short2` directly.
      4. Ensure boundary checks are correctly handled for vectorized writes (e.g., padding with zeros if a full vector cannot be written at the boundary).
    performance: [5, 15] # Improves memory bandwidth utilization, yielding small to moderate gains, especially if the kernel is memory-write bound.
    innovation: 70
  - description: "While scales are loaded into LDS for per-k-block processing, the global memory access pattern for fetching these scales into LDS might not be perfectly optimal in terms of coalescing and cache utilization. This experiment focuses on optimizing the initial global memory fetch of scales into LDS by exploring alternative loading mechanisms."
    rubric: |
      1. Focus on the two loops that load scales into `lds_cached_a_scales_ptr` and `lds_cached_b_scales_ptr`.
      2. Examine the global memory indexing for scales (`global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param]` and `global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B]`).
      3. Instead of simple scalar loads within the `block_thread_id` loop, attempt to use wider loads (e.g., `float2`, `float4` if adjacent scale values are accessed by a single thread, or block-level copy intrinsics if supported by the architecture/compiler) to improve memory coalescing.
      4. Profile global memory bandwidth and cache hit rates specifically for scale data to quantify the impact.
    performance: [2, 10] # Scales represent a smaller portion of total data movement compared to A/B, so the overall speedup might be subtle but contributes to comprehensive optimization.
    innovation: 65
```

---

Here are the suggested avenues for optimization and a set of experiments based on the provided HIP code and the accompanying reading material.

## Task 1: Optimization Avenues

*   **LDS Bank Conflict Mitigation for A/B Data:** Analyze and re-pad shared memory buffers for A and B. This ensures concurrent accesses by threads within a wave or block avoid serialization due to LDS bank conflicts during both global-to-LDS loading and rocWMMA fragment loading.
*   **Optimized LDS Layout for rocWMMA:** Adjust the storage pattern of `lds_a_ping/pong` and `lds_b_ping/pong` to precisely align with `rocwmma::load_matrix_sync`'s expected layout (e.g., transposing during load from global memory) to minimize access inefficiencies.
*   **Wider Vectorized Global Loads:** Investigate if the `load_gmem_tile_to_lds_vectorized` function can leverage wider vectorized loads (e.g., `long2` or `long4` for `fp8_t` data if packed) to reduce the number of global memory instructions and improve throughput.
*   **Increase Thread Block Occupancy:** Explore larger `TBLOCK_X_DIM` values (e.g., 256 or 512 threads per block) to potentially hide more memory latency and keep compute units saturated, provided resource limits (registers, LDS) are not exceeded.
*   **Cooperative Store to Global C:** Distribute the final write-back of the C matrix to global memory across all active waves in the thread block, rather than restricting it to only `wave_id_in_block == 0`, to maximize global memory write bandwidth.
*   **Fine-tune Tile Sizes (TB_M, TB_N, TB_K):** Systematically experiment with different `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` values, ensuring they are multiples of MFMA tile sizes, to find the configuration that best aligns with L1/L2 cache sizes and overall GPU resource utilization.
*   **Optimize Scale Application Loop:** Review the unrolled scaling loop for potential compiler misses or inefficiencies, such as improving instruction scheduling, reducing redundant address calculations, or optimizing conditional boundary checks to avoid branch divergence overhead.
*   **Asynchronous Scale Loading:** Consider decoupling the loading of scaling factors from the immediate computation by using a separate LDS buffer for scales and pre-loading them for the *next* K-iteration while the current computation is ongoing, further enhancing pipelining.
*   **Register Pressure Management:** Profile the kernel's register usage to determine if it's limiting occupancy; if high, investigate ways to reduce it (e.g., less aggressive unrolling, different variable lifetimes) to allow more active waves.
*   **Padding Global Memory Inputs:** For smaller matrix dimensions or specific access patterns, consider padding the global memory input matrices (A, B, A_scale, B_scale) to ensure optimal alignment with cache lines and memory access units, even if it adds slight memory overhead.

---

## Task 2: Experiments

```yaml
experiment:
  - description: "Rectify the LDS data layout for matrix A and B to perfectly match the expectations of `rocwmma::load_matrix_sync` and its fragment types, addressing potential performance bottlenecks from layout mismatches or bank conflicts. The current global-to-LDS load seems to produce a row-major K x M layout for A, while rocWMMA expects column-major M x K for its `MatrixA_MfmaFrag`."
    rubric: "Modify `load_gmem_tile_to_lds_vectorized` to transpose or reorder data during the load from global memory so that `lds_a_target` stores `A` in a column-major M x K format (M being the fastest moving dimension) and `lds_b_target` stores `B` in a row-major K x N format (N being the fastest moving dimension), aligning with the rocWMMA fragment definitions (`col_major` for A, `row_major` for B). Adjust padding if necessary."
    performance: [15, 40]
    innovation: 85
  - description: "Redesign the final C matrix write-back to global memory by distributing the write operations across all active waves in the thread block, rather than just the first wave, to improve global memory write bandwidth utilization and reduce idle time for other waves."
    rubric: "Remove the `if (wave_id_in_block == 0)` guard from the final store loop. Implement a cooperative store pattern (e.g., using `rocwmma::store_matrix_sync` if suitable for `bf16_t` outputs, or manually distributing the store elements using `threadIdx.x` and `wave_id_in_block`) to ensure all waves contribute to writing the `TB_M x TB_N` tile to global memory. Ensure boundary checks are correctly handled for all contributing threads."
    performance: [5, 15]
    innovation: 60
  - description: "Systematically evaluate the kernel's performance across different thread block sizes to identify the optimal occupancy point that maximizes ALU utilization while minimizing stalls caused by excessive register or LDS pressure."
    rubric: "Vary the `TBLOCK_X_DIM` constant (e.g., test 64, 128, 256, and 512 if hardware permits) while keeping `TBLOCK_Y_DIM` at 1. For each `TBLOCK_X_DIM` configuration, compile and launch the kernel, measuring its execution time. Use `ROCprof` to monitor key metrics such as achieved occupancy, register usage per thread, LDS usage per block, and compute unit utilization to understand performance drivers."
    performance: [10, 25]
    innovation: 75
  - description: "Improve the overall pipeline efficiency by overlapping the loading of the A and B scaling factors for the *next* K-iteration with the computation and scaling of the *current* K-iteration. This aims to hide global memory latency for scale data."
    rubric: "Introduce a double-buffering scheme specifically for the LDS-cached scale data or modify the existing scale caching logic. In the main K-loop, initiate the loading of `next_k_block_base` scales into the 'ping' buffer *before* the current `compute_lds_tile_mma` and its subsequent scaling using the 'pong' buffer completes. Careful `synchronize_workgroup()` calls will be needed to manage dependencies."
    performance: [5, 10]
    innovation: 80
  - description: "Perform low-level analysis of the compiler's generated assembly code for the kernel's critical sections, especially the unrolled scale application loop, and experiment with compiler flags or micro-optimizations to guide the compiler towards more efficient instruction scheduling and register allocation."
    rubric: "Use `hipcc` flags (e.g., `-save-temps`, `-fgpu-rdc`) to obtain the GPU ISA (assembly) for the compiled kernel. Manually inspect the assembly for potential inefficiencies (e.g., unexpected register spills, redundant instructions, poor instruction mix or scheduling). Test various compiler optimization flags (e.g., `-O3`, `-ffast-math`, `-fno-finite-math-only`, `-mllvm -amdgpu-skip-low-latency-instruction-schedule`) and consider adding `__attribute__((amdgpu_flat_load))` or `__builtin_assume_aligned` where appropriate to assist the compiler."
    performance: [3, 8]
    innovation: 50
```

---

## Mission
Our mission is to perform experiments that will allow us to eventually create an optimised GPU kernel.

## Task 1: Suggested Optimization Avenues (10 Avenues)

Here are ten possible avenues to further optimize the speed of the provided HIP kernel:

*   **LDS Padding for Bank Conflict Avoidance:** Introduce padding in LDS A/B arrays (`lds_a_ping/pong`, `lds_b_ping/pong`) to align data accesses with memory bank boundaries, reducing serialization during loads by rocWMMA and custom vectorized loads.
*   **Optimize Global Load for Scales to LDS:** Review the global memory access patterns when scales are initially loaded into LDS. Ensure these loads are perfectly coalesced and cache-optimized, potentially by adjusting the `for` loop strides if `TOTAL_THREADS_PER_BLOCK` doesn't align well.
*   **Fine-tune Pipelining Stages and Synchronization:** Analyze the exact latency of the LDS load phase versus the rocWMMA compute phase. Adjust the pipeline synchronization points or consider more stages (e.g., prefetch N+2, load N+1, compute N) if profiling reveals significant idle time for either ALUs or memory units.
*   **Optimize Per-Element Scaling Logic:** Further inspect the assembly for the element-wise scaling and accumulation loop (`dest_final_accum_frag.x[P_IDX] += ...`). Look for opportunities to simplify address calculations, use FMA (fused multiply-add) instructions, or ensure maximal SIMD utilization.
*   **Optimize Thread Block Size for Occupancy and Resource Utilization:** Experiment with different `TOTAL_THREADS_PER_BLOCK` values (e.g., 64, 128, 256, 512) to find the sweet spot between wavefront occupancy, register pressure, and LDS utilization, maximizing active waves per CU.
*   **Systematic Tuning of TB_M, TB_N, TB_K:** Conduct an exhaustive search for optimal thread block tile dimensions (`TB_M`, `TB_N`, `TB_K`), as these parameters significantly impact memory access patterns (LDS, global), cache efficiency, and MFMA unit utilization.
*   **Dynamic Tile Size Selection:** For varying input matrix dimensions (M, N, K), implement a dynamic kernel launch mechanism that chooses the best `TB_M`, `TB_N`, `TB_K`, and `TOTAL_THREADS_PER_BLOCK` based on empirically derived optimal configurations for specific ranges of problem sizes.
*   **Optimize LDS Layouts for rocWMMA Load Efficiency:** Modify the in-LDS storage format (e.g., for `lds_a_ping/pong` and `lds_b_ping/pong`) to directly align with rocWMMA fragment requirements, potentially by transposing data during the global-to-LDS transfer to avoid implicit transpositions by `rocwmma::load_matrix_sync`.
*   **Minimize Register Pressure:** Analyze register usage using `ROCprof` or compiler tools. If register spillage to global memory occurs, refactor parts of the kernel (e.g., by reducing live variables or re-evaluating loop unrolling) to stay within register limits and improve performance.
*   **Optimize Output Type Conversion and Store:** Investigate the efficiency of the `float` to `bf16_t` conversion during the final store. Explore if hardware-accelerated conversion instructions are being used effectively, or if a vectorized store directly from `float` fragments could be more efficient.

---

## Task 2: Suggested Experiments (5 Independent Experiments)

```yaml
experiment:
  - description: "Evaluate the impact of increasing TOTAL_THREADS_PER_BLOCK (e.g., from 64/128 to 256 or 512 threads) on kernel performance, aiming for higher occupancy and better latency hiding."
    rubric: "Modify the `TBLOCK_X_DIM` constant to 256. Recompile the kernel and benchmark its performance using a representative problem size (e.g., M=N=K=2048), keeping `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` fixed at their current values (64, 64, 128)."
    performance: [5, 20]
    innovation: 40
  - description: "Implement explicit padding for the LDS A buffers to mitigate potential bank conflicts during rocWMMA loads and custom vectorized loads, ensuring more parallel memory access."
    rubric: "Adjust the declaration of `lds_a_ping` and `lds_a_pong` from `[TB_M * TB_K]` to `[(TB_M + PAD_DIM) * TB_K]` where `PAD_DIM` is a small constant (e.g., 8 or 16) chosen to align access patterns with LDS bank widths. Update relevant indexing in `load_gmem_tile_to_lds_vectorized` and `compute_lds_tile_mma` to account for the padding. Benchmark against the original code with no padding."
    performance: [5, 25]
    innovation: 60
  - description: "Investigate and potentially remove or strategically move one of the `synchronize_workgroup()` calls in the main K-loop to optimize the pipeline's efficiency, balancing data loading and compute phases."
    rubric: "Remove the `synchronize_workgroup()` call that is present just before the `buffer_selector = 1 - buffer_selector;` line at the end of the `k_iter_idx` loop. This assumes the `compute_lds_tile_mma` function (which uses rocWMMA) inherently provides sufficient synchronization for its dependent writes to `final_accum_frags` and that the subsequent load into the other buffer can proceed concurrently. Benchmark the modified kernel."
    performance: [-10, 15]
    innovation: 50
  - description: "Experiment with transposing matrix A while loading from global memory into LDS to explore if a different in-LDS layout improves `rocwmma::load_matrix_sync` efficiency or reduces implicit internal transpositions."
    rubric: "Modify `load_gmem_tile_to_lds_vectorized` to store matrix A in LDS as `[TB_M][TB_K]` (M-major within the tile) instead of `[TB_K][TB_M]`. This involves changing `lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]` to `lds_a_target[m_start_in_block * TB_K + k_idx_in_tile]` and adjusting the pitch parameter in `rocwmma::load_matrix_sync` for `a_mfma_sub_frags` accordingly. Benchmark the performance with this adjusted LDS layout."
    performance: [10, 30]
    innovation: 80
  - description: "Refine the manual unrolling within the scaling and accumulation loop to ensure optimal instruction scheduling or explore if compiler auto-vectorization can be more efficient than explicit per-element operations."
    rubric: "Replace the extensive manual unrolling of the `for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)` loop within the scaling section with a standard C++ `for` loop, and add `#pragma unroll` directly above it. This allows the compiler more freedom to schedule instructions and potentially auto-vectorize more effectively based on the target architecture. Benchmark this change against the current fully unrolled code."
    performance: [-5, 10]
    innovation: 30
```

---

Here are the suggested avenues for optimization and the proposed experiments for your HIP kernel.

---

## Task 1: Possible Avenues to Further Optimise Speed

*   **1. Eliminate Redundant Wave Computations:** Restructure the kernel so that only one wave within each thread block (e.g., `wave_id_in_block == 0`) performs the `compute_lds_tile_mma` and subsequent scaling, as multiple waves currently compute the same results redundantly.
*   **2. Optimize Global Scale Loading Access Patterns:** While scales are prefetched to LDS, investigate and ensure highly coalesced global memory reads for `a_scale` and `b_scale` by adjusting thread assignments or leveraging wider vector loads.
*   **3. Mitigate LDS Bank Conflicts for A/B Data:** Analyze rocWMMA's internal LDS access patterns for `load_matrix_sync` and adjust the `load_gmem_tile_to_lds_vectorized` function's write pattern or add padding to LDS to avoid bank conflicts.
*   **4. Maximize Occupancy via Thread Block Size Refinement:** After reducing redundant compute, carefully tune `TOTAL_THREADS_PER_BLOCK` (e.g., exploring 64, 128, 256 threads) to achieve optimal occupancy by balancing active waves, register usage, and LDS consumption.
*   **5. Remove Scaling Loop Boundary Checks:** Pad input matrices or ensure LDS tiles are properly zero-padded to eliminate the need for `if` statements (boundary checks) within the performance-critical unrolled scaling loop, reducing branch divergence.
*   **6. Implement Deeper Pipelining (3-Stage):** Extend the current 2-stage (load next, compute current) pipeline to a 3-stage or more (e.g., load N+2, load N+1, compute N) to further hide global memory latency, potentially requiring smaller tile sizes to fit LDS.
*   **7. Systematic Tile Size Tuning:** Conduct a thorough exploration of different `TB_M`, `TB_N`, and `TB_K` dimensions that are multiples of MFMA unit sizes, optimizing for GPU utilization, memory bandwidth, and staying within LDS limits.
*   **8. Optimize Final Output Global Memory Write:** Verify and ensure the final `bf16_t` write to `global_c_ptr` from the accumulator fragments is maximally coalesced and aligned for `row_major` access, potentially using wider vector store instructions.
*   **9. Leverage Register Tiling/Blocking for Accumulators:** Investigate compiler behavior or manual register tiling strategies for `final_accum_frags` and other per-thread variables to reduce register pressure, which can sometimes allow higher occupancy.
*   **10. Micro-optimize Scale Application Arithmetic:** Analyze the generated instruction set architecture (ISA) for the unrolled scaling loop to identify opportunities for instruction reordering, more efficient use of FMA (Fused Multiply-Add) units, or other low-level instruction scheduling improvements.

---

## Task 2: Suggested Experiments

```yaml
experiment:
  - description: "**Eliminate Redundant Wave Computations:** Modify the kernel's `compute_lds_tile_mma` and subsequent scaling/accumulation to be executed only by the first wave (`wave_id_in_block == 0`) within each thread block. The currently defined `TOTAL_THREADS_PER_BLOCK = 128` (2 waves) makes the computations performed by the second wave redundant."
    rubric: |
      Inside `custom_kernel_rocwmma_pipelined`, wrap the call to `compute_lds_tile_mma` and the subsequent scaling loop with `if (wave_id_in_block == 0) { ... }`.
      Maintain `TOTAL_THREADS_PER_BLOCK` at 128 as specified in the provided code.
      Ensure `synchronize_workgroup()` calls are correctly positioned to manage dependencies between load (all threads) and compute (one wave).
    performance: [30, 80]
    innovation: 90
  - description: "**Aggressive Tile Size Tuning (K-Dimension Focus):** Change the tile dimensions to prioritize a larger K-dimension per block while maintaining LDS limits. This can reduce the number of K-loop iterations and improve data locality for the core computation."
    rubric: |
      Modify the `LAUNCH_BLOCK_M` to 32, `LAUNCH_BLOCK_N` to 32, and `LAUNCH_BLOCK_K_OUTER` to 256. This configuration (32x32x256) is chosen to fit the current `MAX_LDS_BYTES=32768` limit (2 buffers x (32*256 + 32*256) bytes = 32768 bytes).
      Keep `TOTAL_THREADS_PER_BLOCK` at 128.
    performance: [5, 20]
    innovation: 70
  - description: "**Remove Scaling Loop Boundary Checks:** Eliminate conditional branches within the critical unrolled scaling loop by ensuring all relevant data structures are padded, allowing for unconditional execution of arithmetic operations."
    rubric: |
      Modify `load_gmem_tile_to_lds_vectorized` to explicitly zero-pad `fp8_t` elements in LDS that fall outside `M_param` or `K_param` bounds.
      Modify the scale loading into LDS (`lds_cached_a_scales_ptr`, `lds_cached_b_scales_ptr`) to zero-pad for out-of-bounds `M` or `N` scale indices.
      Remove the `if (global_m_coord < M_param)` and `if (n_coord_valid_and_b_scale_ok)` conditions within the unrolled scaling loop.
      Ensure the final store to `global_c_ptr` still performs necessary boundary checks.
    performance: [2, 10]
    innovation: 60
  - description: "**Implement 3-Stage Pipelining:** Extend the current 2-stage pipelining to a 3-stage approach (e.g., load N+2, load N+1, compute N) to further overlap global memory transfer with computation. This requires smaller tile sizes to fit the increased LDS buffer requirement."
    rubric: |
      First, set `LAUNCH_BLOCK_M` to 32 and `LAUNCH_BLOCK_N` to 32 (as established in Experiment 2, this yields 8192 bytes per A/B buffer set, allowing for 3 sets within 32KB LDS).
      Introduce a third set of LDS buffers (e.g., `lds_a_pang`, `lds_b_pang`) or extend the double buffers to size 3.
      Adjust the `buffer_selector` logic (e.g., `k_iter_idx % 3`).
      Refactor the main `k_iter_idx` loop's pre-loop loads, in-loop loads and computations, and `synchronize_workgroup()` calls to implement the 3-stage pipeline correctly.
    performance: [10, 30]
    innovation: 85
  - description: "**Optimize for Wave-Level Occupancy and Resource Utilization:** Revert the thread block size to a single wave, which simplifies coordination and might improve overall occupancy if the current 2-wave block leads to excessive register pressure or underutilization of compute units when one wave is idle (as proposed in Experiment 1)."
    rubric: |
      Change the `TBLOCK_X_DIM` constant back to `rocwmma::Constants::AMDGCN_WAVE_SIZE_64` (i.e., 64 threads per block).
      This experiment should ideally be performed *after* (or independently from, for comparison) Experiment 1, which ensures only one wave computes. If Experiment 1 is applied, this experiment tests the impact of having *no* "idle" waves in the block, potentially improving overall CU occupancy if register pressure is the limiting factor.
    performance: [2, 10]
    innovation: 50
```

---

Here are the suggested avenues for optimization and the proposed experiments based on the provided HIP code and the given reading material.

## Task 1: Possible Optimization Avenues

*   **LDS Bank Conflict Resolution:** Implement padding in the `lds_a_ping/pong` and `lds_b_ping/pong` buffers to mitigate LDS bank conflicts during `load_gmem_tile_to_lds_vectorized` and `rocwmma::load_matrix_sync` operations.
*   **Optimized Scale Cache Loading:** Improve the efficiency of loading `a_scale` and `b_scale` into the LDS cache by ensuring coalesced global memory access patterns and utilizing wider vector loads if applicable for the thread block.
*   **Software Pipeline Refinement:** Analyze and adjust the placement and necessity of `synchronize_workgroup()` calls to ensure optimal overlap of global memory loads (of next K-block) with MFMA computations (of current K-block), minimizing stalls.
*   **Scaling Loop Instruction Optimization:** Examine the generated assembly for the element-wise scaling and accumulation loop to identify and optimize for better instruction mix, register pressure, and potentially manual unrolling/vectorization beyond the current structure.
*   **Thread Block Size Tuning:** Systematically experiment with different `TBLOCK_X_DIM` values (e.g., 64, 128, 256) to find the optimal thread block size that maximizes GPU occupancy and resource utilization (registers, LDS).
*   **Granular Tile Size Exploration:** Conduct a more extensive hyperparameter search for `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` to identify tile dimensions that best fit L1/L2 caches and MFMA unit capabilities.
*   **Wave-Cooperative Compute & Store:** Refactor `compute_lds_tile_mma` and the scaling logic to avoid redundant MFMA computations and scale applications across multiple waves within the same thread block.
*   **Global Memory Write Optimization:** Analyze and improve the final global memory write pattern for matrix C, ensuring maximal coalescing and optimal cache line utilization, particularly given the `row_major` output.
*   **Compiler Flag & Pragma Utilization:** Employ advanced compiler flags (e.g., `-mcpu=gfx90a`, `-O3`, `-ffast-math` if precision allows) and potentially source-level pragmas (e.g., `#pragma unroll`) to guide the compiler for better code generation.
*   **Register Blocking/Reuse for Fragments:** Explore deeper register-level optimizations for `rocwmma::fragment` variables, potentially through more aggressive register blocking or explicit data reuse strategies to reduce spill traffic during MFMA operations.

---

## Task 2: Suggested Experiments

```yaml
experiment:
  - description: "Tune the thread block size (`TBLOCK_X_DIM`) to find the optimal number of threads per block, aiming to maximize GPU occupancy and hide memory latency effectively."
    rubric: |
      Modify the `TBLOCK_X_DIM` constant from `128u` to `64u` (one wave per block) and then to `256u` (four waves per block). Run the kernel with these configurations. The benchmark result should reflect the best performing `TBLOCK_X_DIM` found.
    performance: [5, 25]
    innovation: 40
  - description: "Implement explicit padding in the LDS `lds_a_ping/pong` and `lds_b_ping/pong` arrays to prevent or reduce bank conflicts, which can serialize memory accesses within a wavefront."
    rubric: |
      Analyze the `fp8_t` access patterns in `load_gmem_tile_to_lds_vectorized` and `rocwmma::load_matrix_sync` to identify LDS bank conflict sources. Modify the declarations of `lds_a_ping/pong` and `lds_b_ping/pong` to add appropriate padding (e.g., to ensure power-of-2 pitches or wave-size alignment). Adjust all LDS access calculations (`k_idx_in_tile * TB_M + m_start_in_block`, etc.) to use the new padded dimensions.
    performance: [10, 35]
    innovation: 70
  - description: "Refactor the core compute and scaling loops (`compute_lds_tile_mma` and the subsequent scaling logic) to avoid redundant computations across multiple waves within the same thread block, leveraging that only `wave_id_in_block == 0` is currently responsible for writing results."
    rubric: |
      Modify the `compute_lds_tile_mma` call and the following element-wise scaling loop to be executed conditionally by only `wave_id_in_block == 0`. This will ensure that only one wave performs the MFMA and accumulation for the block's `(M,N)` tile, potentially reducing compute redundancy and improving resource utilization.
    performance: [20, 50]
    innovation: 90
  - description: "Optimize the loading of global `a_scale` and `b_scale` values into the LDS cache and refine the instruction scheduling within the unrolled element-wise scaling loop."
    rubric: |
      For the scale loading portion (`for (uint32_t m_idx_in_tile = block_thread_id; ...)`), experiment with wider vector loads (e.g., `float4` if data alignment allows) to improve global memory coalescing. Additionally, test wrapping the current unrolled scaling logic (from `P_IDX = 0` to `15`) within a `for` loop, potentially adding `#pragma unroll` directives, to allow the compiler more flexibility in instruction scheduling and register allocation.
    performance: [5, 20]
    innovation: 60
  - description: "Evaluate an alternative set of tile dimensions (`LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, `LAUNCH_BLOCK_K_OUTER`) to determine if a different tiling strategy yields better performance, considering cache behavior and MFMA unit efficiency."
    rubric: |
      Select one new combination of tile dimensions, for example, change `LAUNCH_BLOCK_M` to `128u` while keeping `LAUNCH_BLOCK_N = 64u` and `LAUNCH_BLOCK_K_OUTER = 128u` (or another valid combination that satisfies static asserts like LDS size and divisibility). Run the kernel with this single new configuration and report its performance.
    performance: [10, 30]
    innovation: 50
```

---

Here are the suggested avenues for optimization and a set of independent experiments:

---

## Task 1: Optimization Avenues

*   **1. LDS Bank Conflict Mitigation for A/B Data:** Analyze and potentially add padding to the LDS arrays (`lds_a_ping/pong` and `lds_b_ping/pong`) to eliminate bank conflicts during `load_gmem_tile_to_lds_vectorized` and subsequent `rocwmma::load_matrix_sync` operations, ensuring optimal parallel access.
*   **2. Eliminate Redundant Wave Computations:** Modify the `compute_lds_tile_mma` and post-MMA scaling loop to ensure only one wave within each thread block (e.g., `wave_id_in_block == 0`) performs the actual MFMA and element-wise scaling, avoiding redundant computation if `TOTAL_THREADS_PER_BLOCK` is greater than the wave size.
*   **3. Optimize LDS Bank Conflicts for Scale Data:** Carefully design the memory layout and access patterns for the LDS-cached A and B scales (within `lds_cached_a_scales_ptr` and `lds_cached_b_scales_ptr`) to prevent bank conflicts during their cooperative loading and subsequent reads in the scaling loop.
*   **4. Deeper Software Pipelining:** Implement a more advanced 3-stage or deeper software pipeline for the K-loop, overlapping global memory loads of `N+2` data with computation of `N` data and reduction/store of `N-1` results, to better hide memory latency.
*   **5. Optimize Global Memory C-Output Write Coalescing:** Ensure the final write to `global_c_ptr` (matrix C) is maximally coalesced and uses wider vectorized stores (`bf16_t` pairs or larger) to improve global memory write bandwidth, especially given the row-major output.
*   **6. Reduce Register Pressure for Increased Occupancy:** Profile the kernel's register usage and explore techniques such as reducing loop unrolling depth or restructuring temporary variables to lower per-thread register pressure, potentially enabling higher occupancy per CU.
*   **7. Explore Wider Vectorized Global Loads for A/B Data:** Investigate if using wider vectorized load instructions (e.g., `int4` or `long long2` for `fp8_t` data) in `load_gmem_tile_to_lds_vectorized` can improve global memory bandwidth utilization beyond the current `int` (4-byte) loads.
*   **8. Asynchronous Global to LDS Transfers:** If supported by HIP/ROCm, utilize hardware-assisted asynchronous memory copies (e.g., `__pipeline_memcpy_async` if available) for the global-to-LDS transfers to achieve true overlap with compute and eliminate explicit `synchronize_workgroup()` for loads.
*   **9. Fine-tune Scaling Loop Instruction Mix:** Analyze the generated assembly code for the unrolled scaling loop to identify any high-latency instructions or opportunities for compiler-assisted optimizations (e.g., FMA instructions, register reordering) that could accelerate the element-wise scaling.
*   **10. Dynamic or Auto-tuned Tile Sizes:** Implement a more sophisticated system for selecting optimal `TB_M`, `TB_N`, and `TB_K` values at compile-time or runtime, potentially based on matrix dimensions and target GPU architecture, beyond the fixed `LAUNCH_BLOCK_M/N/K_OUTER` constants.

---

## Task 2: Suggested Experiments

```yaml
experiment:
  - description: "**Eliminate Redundant Wave Computations:** Currently, if TOTAL_THREADS_PER_BLOCK is a multiple of wave_size (e.g., 128 threads with 64-thread waves), multiple waves perform identical MFMA and scaling computations redundantly. This experiment aims to restrict these intensive computations to only one wave per thread block."
    rubric: |
      Modify the `custom_kernel_rocwmma_pipelined` function.
      Wrap the calls to `compute_lds_tile_mma` and the subsequent entire post-MMA scaling loop (including the inner loops over `m_frag_idx` and `n_frag_idx`) within an `if (wave_id_in_block == 0)` guard.
      Ensure the `final_accum_frags` accumulator is updated only by the active wave and that the final store to global memory (which is already guarded for `wave_id_in_block == 0`) correctly accesses the computed results.
      The idle waves will still participate in LDS loads, but not in the compute phase.
    performance: [10, 30]
    innovation: 75
  - description: "**LDS Bank Conflict Mitigation for A/B Data:** Investigate and resolve potential LDS bank conflicts that occur during the `load_gmem_tile_to_lds_vectorized` function and within `rocwmma::load_matrix_sync` when accessing `lds_a` and `lds_b`. This aims to maximize the effective memory bandwidth from shared memory."
    rubric: |
      Analyze the access patterns within `load_gmem_tile_to_lds_vectorized` for `lds_a_target` and `lds_b_target` (e.g., `k_idx_in_tile * TB_M + m_start_in_block`).
      Modify the shared memory declarations (`lds_a_ping/pong`, `lds_b_ping/pong`) to include static padding (e.g., `TB_M+8`, `TB_N+8`) in the dimensions accessed by threads within a wave.
      Adjust the LDS write/read addresses in `load_gmem_tile_to_lds_vectorized` and `compute_lds_tile_mma` to account for this padding, ensuring each thread's access hits a different LDS bank.
      Use ROCprof to verify the reduction in LDS bank conflicts.
    performance: [5, 15]
    innovation: 70
  - description: "**Advanced Software Pipelining (3-Stage):** The current pipelining involves loading data for the next K-block while computing the current. This experiment proposes a more aggressive 3-stage pipeline to achieve better overlap between global memory load, LDS compute, and final accumulation/store stages, maximizing hardware utilization."
    rubric: |
      Refactor the main K-loop (`for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx)`).
      Introduce a third set of LDS buffers or manage existing buffers in a circular fashion (e.g., `lds_a_ping`, `lds_a_pong`, `lds_a_pun`).
      The pipeline stages would be:
      1. Load K+2 data to LDS buffer 2.
      2. Compute K+1 data from LDS buffer 1.
      3. Accumulate/Store K data from previous accumulator.
      Carefully manage `synchronize_workgroup()` calls to ensure data integrity and maximize overlap.
    performance: [15, 40]
    innovation: 85
  - description: "**Optimized Global Memory C-Output Write Coalescing:** The final write of `bf16_t` results to global memory (matrix C) should be highly optimized. This experiment focuses on ensuring the write pattern is perfectly coalesced, potentially using vectorized stores to improve bandwidth utilization for the output matrix."
    rubric: |
      Examine the inner loops within the store phase (only executed by `wave_id_in_block == 0`).
      While `bf16_t` is 2 bytes, ensure the `global_m_coord * N_out_param + global_n_coord` calculation leads to linear, consecutive accesses in global memory for threads within a wave.
      Consider using `__hip_bfloat162` or larger vector types for `global_c_ptr` writes if possible and beneficial, by reordering the loops or thread assignments to align with `hip_bfloat162` loads/stores.
      Profile global memory write throughput and identify any uncoalesced access patterns.
    performance: [5, 10]
    innovation: 50
  - description: "**Systematic Tile Size and Thread Block Exploration:** The kernel's performance is highly sensitive to the chosen tile dimensions (`LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, `LAUNCH_BLOCK_K_OUTER`) and the `TOTAL_THREADS_PER_BLOCK`. This experiment involves a systematic search for the optimal combination of these parameters to achieve peak performance for representative matrix sizes on the target hardware."
    rubric: |
      Create an external script or modify the `fp8_mm` entry point to iterate through a predefined set of `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N` (e.g., 32, 64, 128, 256) and `TOTAL_THREADS_PER_BLOCK` (e.g., 64, 128, 256).
      For each combination, launch the kernel with a fixed, representative M, N, K problem size.
      Measure the kernel execution time using HIP event timers.
      For key combinations, use ROCprof to collect detailed metrics on occupancy, register usage, LDS usage, and memory bandwidth to understand the bottlenecks and guide the selection of optimal parameters.
    performance: [10, 25]
    innovation: 40
```

---

Here are the suggested avenues for optimization and the experimental plan based on the provided HIP code and the blog post reflections.

## Task 1: Suggested Optimization Avenues

*   **1. Optimize LDS Layout and Padding:** Modify the layout and add padding to shared memory (LDS) for matrices A and B to eliminate bank conflicts, ensuring concurrent accesses from threads within a wavefront are serialized as little as possible.
*   **2. Refine RocWMMA LDS Input Alignment:** Ensure that the data loaded into LDS by `load_gmem_tile_to_lds_vectorized` precisely matches the optimal data layout expected by rocWMMA's `load_matrix_sync` to maximize its internal efficiency.
*   **3. Improve Global Memory Write Coalescing (C matrix):** Re-evaluate the final write-back of results to global memory for matrix C, restructuring thread-to-element mapping and potentially loop order to achieve perfectly coalesced writes.
*   **4. Deeper Software Pipelining:** Investigate implementing a more advanced K-loop pipeline (e.g., 3-stage pipeline like load N+2, compute N+1, store N) to further overlap memory and compute operations and hide latencies.
*   **5. Optimize Scale Load Efficiency into LDS:** Analyze and improve the cooperative loading of scaling factors (`global_a_scale_ptr`, `global_b_scale_ptr`) into their dedicated LDS cache, potentially using wider vector loads or re-mapping threads for better coalescing.
*   **6. Instruction-Level Parallelism in Scaling Loop:** Examine the generated assembly for the post-MMA scaling loop to identify opportunities for better instruction scheduling or explicit unrolling to improve instruction-level parallelism.
*   **7. Extensive Tile Size Auto-tuning:** Systematically explore a broader range of `TB_M`, `TB_N`, and `TB_K` tile dimensions to find the optimal configuration that maximizes cache utilization, register reuse, and MFMA unit throughput.
*   **8. Fine-tune Thread Block Size and Occupancy:** Experiment with various `TOTAL_THREADS_PER_BLOCK` values (e.g., 1, 2, 4 waves per block) to determine the ideal balance between register/LDS pressure and GPU occupancy for latency hiding.
*   **9. Reduce Register Spilling:** Profile register usage and actively reduce the number of registers per thread if spilling is detected, which can significantly degrade performance by forcing data to slower memory.
*   **10. Optimize Boundary Condition Handling:** Analyze the overhead of dynamic boundary checks (`if (global_m_coord < M_param)`) and explore techniques like padding global matrices or using predicated instructions to reduce branch divergence.

---

## Task 2: Suggested Experiments

```yaml
experiment:
  - description: "This experiment aims to improve the efficiency of loading data from global memory into shared memory (LDS) for matrices A and B by carefully aligning data and adding padding to prevent bank conflicts, which serialize parallel accesses."
    rubric: |
      Modify the declarations of `lds_a_ping`, `lds_a_pong`, `lds_b_ping`, `lds_b_pong` to include explicit padding (e.g., `[(TB_M + PADDING_M) * TB_K]`). Adjust the addressing calculations within `load_gmem_tile_to_lds_vectorized` and `compute_lds_tile_mma` to account for the new padding. Profile with ROCprof to observe LDS bank conflict metrics before and after the change.
    performance: [5, 15]
    innovation: 80
  - description: "This experiment focuses on optimizing the final write-back of the accumulated results from per-thread registers to the global memory output matrix C, ensuring memory accesses are highly coalesced to maximize memory bandwidth utilization."
    rubric: |
      Analyze the C matrix storage (`row_major`) and the thread-to-element mapping in the final store loop (`store: if (wave_id_in_block == 0)`). Reorder the output loop (`for p_idx` then `for m_frag_idx` then `for n_frag_idx` or vice-versa) and/or adjust thread mapping to ensure contiguous global memory writes by threads within a wavefront for the `row_major` layout. Verify by profiling global memory write efficiency.
    performance: [10, 25]
    innovation: 70
  - description: "This experiment involves exhaustively searching for the optimal combination of thread block tile dimensions (`LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, `LAUNCH_BLOCK_K_OUTER`) that best matches the GPU's architectural characteristics, including cache sizes, register file limits, and MFMA unit capabilities."
    rubric: |
      Define a grid of possible `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` values (e.g., TB_M, TB_N multiples of 32 like 32, 64, 128; TB_K multiples of 16 like 64, 128, 256). Implement a script or harness to compile and run the kernel with each combination and measure performance (e.g., GFLOPS or kernel execution time). Select the single best performing configuration for benchmarking.
    performance: [15, 40]
    innovation: 60
  - description: "This experiment investigates the impact of the `TOTAL_THREADS_PER_BLOCK` (e.g., number of waves per block) on kernel performance, aiming to find the optimal balance between thread-level parallelism, resource consumption (registers, LDS), and GPU occupancy to hide memory and instruction latencies."
    rubric: |
      Vary `TBLOCK_X_DIM` from `rocwmma::Constants::AMDGCN_WAVE_SIZE_64` (64) to `128`, `256`, or `512`, ensuring `TBLOCK_X_DIM` remains a multiple of wave size. Measure kernel execution time for each configuration. Profile achieved occupancy, register usage, and LDS usage with ROCprof to understand resource trade-offs for the chosen optimal value.
    performance: [10, 30]
    innovation: 75
  - description: "This experiment focuses on optimizing the collective loading of A and B scaling factors into the repurposed LDS cache. The goal is to ensure highly coalesced and efficient global memory reads for these small but frequently accessed scale values, minimizing their impact on overall kernel latency."
    rubric: |
      Analyze the existing `for` loops within the scale caching section (`lds_cached_a_scales_ptr`, `lds_cached_b_scales_ptr`). Restructure the loops to ensure contiguous global memory reads by threads within a wavefront, or consider using wider vector types (e.g., `float4`) for loading if applicable and source data allows alignment. Profile global memory read latency and bandwidth specifically for scale data.
    performance: [2, 10]
    innovation: 50
```

---

## Mission Outcomes

### Task 1: 10 Optimization Avenues for HIP Code

Here are 10 possible avenues to further optimize the speed of the provided HIP kernel:

*   **LDS Bank Conflict Mitigation:** Analyze and potentially pad LDS memory layouts for A and B tiles to ensure optimal access patterns and prevent bank conflicts during `rocwmma::load_matrix_sync` and `load_gmem_tile_to_lds_vectorized`.
*   **Fine-tuned Thread Block Size:** Experiment with varying `TOTAL_THREADS_PER_BLOCK` (e.g., 64, 128, 256, 512) to find the optimal balance of wavefront occupancy, register pressure, and available hardware resources per CU.
*   **Optimize Scale Caching Access:** Refine the access patterns to the LDS-cached scales within the unrolled loop to ensure maximum coalescing and minimize latency when fetching individual scale values.
*   **Deeper Software Pipelining:** Introduce more stages into the K-loop pipeline (e.g., load for N+2, compute for N+1, scale/store for N) to better overlap computation and data transfer, reducing stalls caused by synchronization points.
*   **Vectorized Global Memory Reads for Scales:** Explore methods to load the scaling factors from global memory using wider, coalesced vector reads if the access pattern of `global_a_scale_ptr` and `global_b_scale_ptr` allows, possibly pre-loading them into a dedicated LDS buffer more efficiently.
*   **Explicit Loop Unrolling for LDS Loads:** Manually unroll the loops within `load_gmem_tile_to_lds_vectorized` to provide the compiler with more opportunities for instruction scheduling and wider vectorization of memory transfers.
*   **Output Write Coalescing and Parallelism:** Modify the final store to global memory to ensure `bf16_t` writes are maximally coalesced and consider enabling multiple waves within the thread block to cooperatively write their results to improve throughput.
*   **Register Blocking for Scales:** If the `TB_M` and `NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST` dimensions are small, investigate pre-loading the relevant scale values into registers for each thread to avoid LDS accesses during the scaling and accumulation phase.
*   **K-dimension Tile Size (`TB_K`) Optimization:** Dynamically or statically vary the `TB_K` parameter beyond its current fixed 128 (e.g., 64, 256) to find the optimal balance between LDS pressure, data reusability, and MFMA unit utilization for different problem sizes.
*   **Reduce Redundant Index Calculations:** Cache or pre-calculate frequently used global indices or offsets (especially for scales) into registers or shared memory to minimize repetitive arithmetic operations within the innermost loops.

---

### Task 2: 5 Independent Experiments

```yaml
experiment:
  - description: "Investigate the impact of thread block size (TOTAL_THREADS_PER_BLOCK) on occupancy and performance. The code has a commented out 64 and 256, and uses 128 as the current value. This experiment tests the optimal balance of thread parallelism versus resource pressure for the target hardware."
    rubric: "Modify `TBLOCK_X_DIM` to systematically test values like 64, 128, 256, and potentially 512 (if LDS/register limits allow and static asserts are adjusted). Use ROCprof to observe achieved occupancy, register usage per thread, and LDS usage per block for each configuration. Benchmark the kernel across a range of representative M, N, K matrix sizes. The original code's change to 128 suggests this is a known tuning point, but deeper analysis is needed."
    performance: [5, 20]
    innovation: 30

  - description: "Address potential LDS bank conflicts in `load_gmem_tile_to_lds_vectorized` for matrices A and B. Ensuring that consecutive memory accesses by threads within a wavefront map to different LDS banks can significantly improve memory throughput within the shared memory stage."
    rubric: "Analyze the exact memory addresses accessed by each thread during the vectorized loads into `lds_a_target` and `lds_b_target`. Introduce explicit padding to the `TB_M` and `TB_N` dimensions used in the shared memory declarations (e.g., `__shared__ fp8_t lds_a_ping[TB_M_PADDED * TB_K];`) and adjust the corresponding store/load indices to ensure that memory accesses are aligned to multiples of 64 bytes (the LDS bank size) to avoid bank conflicts."
    performance: [10, 30]
    innovation: 60

  - description: "Evaluate an alternative strategy for handling scaling factors, specifically by reconsidering the current LDS caching scheme for `a_scale` and `b_scale`. This experiment aims to either integrate scale application more closely with MFMA results or pre-fetch scales more efficiently, reducing latency in the scaling loop."
    rubric: "Currently, scales are loaded into LDS by repurposing A/B buffers and applied *after* the main MFMA loop in each K-iteration. Experiment by: 1) Using a dedicated, separate LDS region for scales instead of overlaying. 2) For smaller `TB_M` and `TB_N`, try pre-loading all required scale values into registers for each thread at the beginning of the `k_iter_idx` loop. 3) Investigate if rocWMMA or an in-lined post-operation can apply scales directly to fragments more efficiently before adding to the final accumulator."
    performance: [5, 15]
    innovation: 50

  - description: "Explore deeper software pipelining for global memory loads and computations by reducing `synchronize_workgroup()` calls or leveraging asynchronous memory operations (e.g., `hipMemcpyAsync`), to fully overlap data fetching for iteration N+2 with computation for N+1 and writing for N."
    rubric: "The current K-loop implements a two-stage pipeline. Modify the loop to implement a three-stage or deeper pipeline (e.g., 'load next+2', 'compute current+1', 'apply_scale & write current'). This might involve moving some `synchronize_workgroup()` calls or explicitly using asynchronous global memory load primitives (if available via HIP or rocWMMA extensions) to hide memory latency more effectively, requiring careful management of LDS buffers."
    performance: [15, 40]
    innovation: 80

  - description: "Optimize the final global memory write of the C matrix. The current approach where only wave 0 performs the writes might be suboptimal for large `TB_M` and `TB_N` tiles or when the write pattern is not perfectly coalesced."
    rubric: "Modify the final store section to enable all active waves within the thread block to cooperatively write their respective portions of the `final_accum_frags` to global memory. This involves distributing the output elements among waves, ensuring that each wave's writes are maximally coalesced, and potentially using wider vectorized stores (e.g., `float2`, `float4`) for `bf16_t` if data packing is efficient. Benchmarking will confirm if this overhead is justified."
    performance: [5, 25]
    innovation: 70
```

---

Here are the suggested optimizations and experiments for your HIP kernel:

## Task 1: Possible Avenues for Optimization

*   **1. Map Multiple Waves per Block to Output Regions:** Currently, all waves within a thread block redundantly compute the same portion of the output C matrix. Modify the kernel to have each wave compute a distinct sub-tile of the `TB_M x TB_N` output, effectively parallelizing the MMAs and scaling across waves in a block.
*   **2. Optimize LDS Bank Conflict Mitigation for A/B Data:** Analyze and add explicit padding to the `lds_a_ping/pong` and `lds_b_ping/pong` arrays to ensure sequential thread accesses avoid simultaneous hits on the same LDS bank, reducing serialization and improving load throughput.
*   **3. Wider Global Memory Loads (A/B data):** Explore using wider global memory load instructions (e.g., `long long*` or `uint128_t` intrinsics for 8 or 16 bytes) in `load_gmem_tile_to_lds_vectorized` to fetch more `fp8_t` data per instruction and better utilize memory bus bandwidth.
*   **4. Optimized Scale Data Loading into LDS:** Refine the cooperative loading of `a_scale` and `b_scale` into LDS, potentially by allowing a dedicated subset of threads to perform these global memory loads optimally, then broadcasting within LDS.
*   **5. Refined Software Pipelining Stages:** Evaluate if a deeper double-buffering pipeline (e.g., triple buffering or prefetching N+2 while computing N) could further hide global memory latency by better balancing and overlapping the load and compute phases.
*   **6. Micro-optimization of Scaling Loop:** Conduct a detailed assembly analysis of the unrolled scaling loop (`for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx)`) to identify and eliminate any instruction-level inefficiencies or register spills.
*   **7. Adaptive Tile Sizes and Configuration:** Implement a mechanism to dynamically select or auto-tune `TB_M`, `TB_N`, and `TB_K` tile sizes based on input matrix dimensions, as optimal values can vary depending on hardware and problem size.
*   **8. Fused Output Conversion and Write-Back:** Investigate if the `float` to `bf16_t` conversion and global memory write operations can be fused or vectorized more efficiently, potentially leveraging hardware intrinsics for faster type conversion.
*   **9. Fine-grained Synchronization in Pipeline:** Experiment with more granular synchronization primitives (e.g., `__builtin_amdgcn_s_waitcnt`) instead of full `synchronize_workgroup()` calls where possible, to reduce overhead and improve instruction-level parallelism.
*   **10. Register Tiling and Persistence:** Ensure that rocWMMA fragments and accumulator values remain resident in registers throughout their lifecycle, minimizing any accidental spills to LDS or global memory, which can be verified via compiler assembly output.

## Task 2: Suggested Experiments

```yaml
experiment:
  - description: "Leverage multiple waves per block for increased throughput by having each wave compute a distinct sub-tile of the C matrix, rather than redundantly computing the same block. This eliminates a significant amount of wasted computation."
    rubric: |
      1. Modify the global_m_coord and global_n_coord calculations within the scaling and store loops to incorporate `wave_id_in_block`, effectively shifting the starting M/N coordinate for each wave. For example, if `TOTAL_THREADS_PER_BLOCK = 128` (2 waves), wave 0 handles `M_start` to `M_start + TB_M/2 - 1` and wave 1 handles `M_start + TB_M/2` to `M_start + TB_M - 1`.
      2. Remove the `if (wave_id_in_block == 0)` guard from the final global memory write loop, allowing all waves to write their respective, non-overlapping results.
      3. Ensure `load_gmem_tile_to_lds_vectorized` still loads the *entire* TB_M x TB_K and TB_N x TB_K regions, as LDS is shared by all waves in the block.
    performance: [75, 200]
    innovation: 90
  - description: "Implement explicit padding in LDS arrays for A and B data to rigorously mitigate shared memory bank conflicts during both global-to-LDS loading and rocWMMA's LDS reads, optimizing data movement throughput."
    rubric: |
      1. Analyze the specific access patterns in `load_gmem_tile_to_lds_vectorized` and how `rocwmma::load_matrix_sync` reads from LDS.
      2. Add padding to the `__shared__` array declarations: `__shared__ fp8_t lds_a_ping[TB_K * (TB_M + PAD_A)];` and `__shared__ fp8_t lds_b_ping[TB_K * (TB_N + PAD_B)];`. The padding values (PAD_A, PAD_B) will be calculated based on AMD's LDS bank count (typically 32) to ensure consecutive wave accesses fall on different banks.
      3. Adjust all LDS indexing logic to account for the new padding to maintain correct memory addresses.
      4. Profile with `ROCprof` to confirm reduced LDS bank conflicts and observe performance improvements.
    performance: [10, 30]
    innovation: 60
  - description: "Optimize global memory access efficiency by utilizing wider vector load instructions for `fp8_t` data, such as `long long` or `uint128_t` intrinsics, to fetch more data per memory transaction in the `load_gmem_tile_to_lds_vectorized` function."
    rubric: |
      1. Modify `load_gmem_tile_to_lds_vectorized` to reinterpret `fp8_t*` pointers as `long long*` or `uint128_t*` depending on the desired vector size (e.g., 8 or 16 `fp8_t` elements per load).
      2. Update `VECTOR_SIZE_FP8` and all dependent calculations (`A_VECTORS_PER_THREAD`, `VECTORS_PER_K_SLICE_A`, etc.) to match the new wider vector size.
      3. Implement logic to correctly pack/unpack `fp8_t` values within the wider load types.
      4. Benchmark to confirm actual performance gains, as effectiveness depends on hardware support and compiler optimization.
    performance: [5, 25]
    innovation: 50
  - description: "Fine-tune the software pipeline by precisely measuring load and compute phase durations and adjusting synchronization or adding more buffer stages (e.g., triple buffering) to better overlap memory transfers and computational work, thereby reducing stalls."
    rubric: |
      1. Use `ROCprof` to precisely measure the time spent in `load_gmem_tile_to_lds_vectorized` and `compute_lds_tile_mma` + scaling for various problem sizes.
      2. Based on the measurements, if one phase is consistently longer, consider implementing a third buffer (triple buffering) to increase the latency hiding capability. This would involve adding `lds_a_tertiary`, `lds_b_tertiary` and modifying the `buffer_selector` logic.
      3. Alternatively, if synchronization overhead is high, investigate replacing `synchronize_workgroup()` with more targeted memory fences (`__builtin_amdgcn_s_waitcnt`) where safe and beneficial.
    performance: [5, 20]
    innovation: 40
  - description: "Systematically explore a wider range of `TB_M`, `TB_N`, and `TB_K` tile size configurations for the kernel beyond the current hardcoded values, to find the optimal balance that best leverages L1/L2 caches, MFMA unit capabilities, and overall GPU resources."
    rubric: |
      1. Create a testing harness that can launch the `custom_kernel_rocwmma_pipelined` with varying `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` values.
      2. Ensure the chosen tile sizes adhere to the `MFMA_M_TILE_M`, `MFMA_N_TILE_N`, `MFMA_K_TILE_K` multiples, and the `SCALE_BLOCK_DIM_K_CONST` constraint.
      3. Test combinations that explore different working set sizes (e.g., larger vs. smaller LDS usage) and aspect ratios (e.g., `TB_M=128, TB_N=32` vs. `TB_M=32, TB_N=128`).
      4. Benchmark and plot performance against different tile size configurations to identify the most performant settings for specific matrix dimensions.
    performance: [10, 40]
    innovation: 70
```

---

Here are the suggested optimizations and experiments for your HIP kernel:

## Task 1: Optimization Avenues

*   **1. Optimize LDS Data Layout for rocWMMA:** Adjust the padding or internal layout of the A and B tiles in LDS to perfectly align with rocWMMA's `load_matrix_sync` expectations, minimizing bank conflicts during fragment loads.
*   **2. Improve Global Scale Data Locality:** Implement prefetching or a more coalesced global memory access pattern for the `a_scale` and `b_scale` values, as the current per-element lookup can be scattered.
*   **3. Distribute MFMA Computations Across Waves:** If `TOTAL_THREADS_PER_BLOCK` is greater than a single wave size (64), redesign the kernel to distribute the `compute_lds_tile_mma` and scaling work across the multiple active waves within the thread block, avoiding redundant computations.
*   **4. Employ Wider Vector Loads for Global Memory:** Utilize wider vector types (e.g., `int2`, `int4`, or `uint64_t`) for loading `fp8_t` data from global memory into LDS, leveraging wider memory buses if `TB_M` and `TB_N` are sufficiently large and aligned.
*   **5. Refine Software Pipelining Stages:** Investigate the timing balance between the global memory load and compute stages; consider adding more pipeline stages (e.g., N+2) if the current two-stage pipeline leads to significant stalls.
*   **6. Reduce Branching in Scaling Logic:** Optimize the element-wise scaling loop by removing conditional `if` statements related to boundary checks, potentially by padding inputs or using masked operations, to improve instruction throughput.
*   **7. Optimize Register Pressure:** Analyze and reduce the kernel's register usage, particularly for accumulator fragments, to improve occupancy and allow more concurrent waves to run on the GPU.
*   **8. Fine-tune Thread Block Size and Occupancy:** Systematically experiment with various `TOTAL_THREADS_PER_BLOCK` values (e.g., 64, 128, 256) to find the optimal occupancy that best hides memory and compute latencies for the target hardware.
*   **9. Extensive Tile Size Parameter Search:** Broaden the search space for `LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, and `LAUNCH_BLOCK_K_OUTER` to identify tile dimensions that offer superior performance for specific hardware characteristics, L1/L2 caches, and MFMA unit utilization.
*   **10. Optimize Scaling Arithmetic:** Examine the generated assembly for the scaling loop to identify opportunities for instruction fusion, more efficient floating-point operations, or better use of vector registers for the `float` multiplications and additions.

---

## Task 2: Experiments

```yaml
experiment:
  - description: "Distribute the computation of the output C tile across multiple waves within a single thread block. The current implementation (with TOTAL_THREADS_PER_BLOCK > 64) likely has each wave redundantly computing the same result, and only one wave writes it out. This experiment aims to parallelize the core computation across available waves."
    rubric: |
      Modify the `custom_kernel_rocwmma_pipelined` kernel. For the nested loops iterating over `m_frag_idx` and `n_frag_idx` within the `compute_lds_tile_mma` function and the subsequent scaling loops, introduce work partitioning based on `wave_id_in_block`. For instance, each wave could be responsible for a distinct vertical slice (rows) or horizontal slice (columns) of the `BLOCKS_PER_TILE_M_VAL` x `BLOCKS_PER_TILE_N_VAL` output tile. This requires adjusting loop bounds/steps and ensuring proper synchronization if any wave writes results before all computations are complete. The final store logic must then cooperatively write out the combined results from all waves.
    performance: [50, 150]
    innovation: 90
  - description: "Introduce padding into the LDS `lds_a_ping/pong` and `lds_b_ping/pong` arrays to ensure that access patterns by rocWMMA's `load_matrix_sync` avoid memory bank conflicts, which can serialize shared memory accesses and degrade performance."
    rubric: |
      Determine the LDS bank width (e.g., 32-bit or 64-bit). Modify the `__shared__` array declarations for `lds_a_ping/pong` and `lds_b_ping/pong` by adding a small amount of padding bytes (e.g., to ensure strides are multiples of the bank width, if they aren't already). Update the `load_gmem_tile_to_lds_vectorized` function and the `load_matrix_sync` calls within `compute_lds_tile_mma` to use the newly defined padded pitches.
    performance: [5, 20]
    innovation: 40
  - description: "Implement a more aggressive prefetching strategy for `a_scale` and `b_scale` values, potentially loading scales for multiple upcoming K-iterations into LDS or registers, to hide global memory latency associated with scale lookups."
    rubric: |
      Analyze the current scale loading mechanism. If LDS capacity permits, modify the `k_iter_idx` loop to pre-load scales for `next_k_block_base` into a separate or extended portion of the LDS cache. Ensure the cooperative loading of these scales into LDS is highly coalesced. Alternatively, if a very small number of scales are needed per wave per K-iteration, explore direct register-based prefetching for these specific values.
    performance: [5, 15]
    innovation: 60
  - description: "Perform a targeted hyperparameter search for optimal tile dimensions (`LAUNCH_BLOCK_M`, `LAUNCH_BLOCK_N`, `LAUNCH_BLOCK_K_OUTER`) and `TOTAL_THREADS_PER_BLOCK` beyond the current fixed values, as these parameters greatly influence cache utilization, occupancy, and MFMA unit efficiency for specific hardware."
    rubric: |
      Select a specific, promising new combination of tile sizes and thread block size (e.g., `LAUNCH_BLOCK_M=128`, `LAUNCH_BLOCK_N=128`, `LAUNCH_BLOCK_K_OUTER=128`, `TBLOCK_X_DIM=256`), ensuring all `static_asserts` in the code are met. Compile and benchmark the kernel with this single new configuration against the baseline.
    performance: [10, 30]
    innovation: 30
  - description: "Analyze the kernel's register usage using a profiler (e.g., ROCprof). If high register pressure is limiting occupancy, explore structural changes to reduce the number of registers per thread, thereby potentially allowing more waves to be active and hide latency more effectively."
    rubric: |
      Use `ROCprof` to identify the exact register count per thread and determine if it's the limiting factor for occupancy. If so, select one specific minor change to reduce register pressure, such as potentially reducing the number of `Accumulator_MfmaFrag` copies or adjusting `TB_M/N` to the smallest valid MFMA multiple (e.g., 32x32) if the current `64x64` setup leads to excessive fragment registers. Benchmark the kernel with this modified configuration.
    performance: [5, 25]
    innovation: 70
```

==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/hip.cpp <==
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}


==> anc/supplementary/tasks/amd-fp8-mm/runs/00097_par00089_exp2/rationale.md <==
To explore larger tile size configurations as requested by the experiment, we will select the configuration `(TB_M=128, TB_N=128, TB_K_OUTER=128)`. This configuration significantly increases the M and N dimensions of the tile processed by a thread block compared to the baseline `(64, 64, 128)`, potentially improving data reuse and arithmetic intensity.

To accommodate this larger tile size, the `MAX_LDS_BYTES` constant within the kernel, which dictates the allowable shared memory usage for A and B matrix tiles (double-buffered), needs to be increased. The chosen tile `(128, 128, 128)` requires `(128 * 128 + 128 * 128) * 2 * sizeof(fp8_t) = 65536` bytes for the A and B tiles in LDS. We will update `MAX_LDS_BYTES` to `65536U`, assuming the MI300 platform supports at least 64KB of LDS per workgroup.

The scaling logic in the kernel correctly handles `TB_K_OUTER = 128` as it aligns with `SCALE_BLOCK_DIM_K_CONST = 128`.

The following diff reflects these changes:

```diff
<<<<<<< SEARCH
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
=======
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 65536U; // Increased to allow larger tiles (e.g., 128x128x128 uses 64KB for A/B double buffer)
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
>>>>>>> REPLACE
<<<<<<< SEARCH
  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
=======
  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  // Selected larger tile configuration: (128, 128, 128)
  constexpr uint32_t LAUNCH_BLOCK_M = 128u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 128u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
>>>>>>> REPLACE
```

```json
"techniques":[
 {"used":1, "description":"Selected a larger tile configuration (128x128 for C-tile per block, with K_OUTER=128) to increase work per thread block."},
 {"used":1, "description":"Adjusted MAX_LDS_BYTES to 65536U to accommodate the increased LDS requirement of the (128, 128, 128) tile configuration, assuming 64KB LDS availability per workgroup on MI300."},
 {"used":0, "description":"Considered configurations that strictly adhere to the original 32KB MAX_LDS_BYTES limit (e.g., by reducing K_OUTER when M/N increase), but opted for a larger M/N/K combination assuming expanded LDS is the experimental intent."},
 {"used":0, "description":"If the chosen TB_K_OUTER was larger than SCALE_BLOCK_DIM_K_CONST (e.g., 256), the scaling logic within the K-loop would need adjustment to apply different scales to sub-accumulations within the TB_K_OUTER range. The chosen (128,128,128) config avoids this specific complexity as TB_K_OUTER (128) equals SCALE_BLOCK_DIM_K_CONST (128)."}
]
```

==> anc/supplementary/tasks/amd-fp8-mm/runs/00107_par00097_exp0/benchmarks.json <==
[
  {
    "time_in_ns": 801329.16,
    "k": 7168,
    "m": 1024,
    "n": 1536,
    "seed": 8135
  },
  {
    "time_in_ns": 356570.47,
    "k": 1536,
    "m": 1024,
    "n": 3072,
    "seed": 6251
  },
  {
    "time_in_ns": 630748.33,
    "k": 7168,
    "m": 1024,
    "n": 576,
    "seed": 12346
  },
  {
    "time_in_ns": 133957.85,
    "k": 256,
    "m": 1024,
    "n": 7168,
    "seed": 5364
  },
  {
    "time_in_ns": 757225.81,
    "k": 2048,
    "m": 1024,
    "n": 7168,
    "seed": 6132
  },
  {
    "time_in_ns": 1698341.75,
    "k": 7168,
    "m": 1024,
    "n": 4608,
    "seed": 7531
  },
  {
    "time_in_ns": 852338.96,
    "k": 2304,
    "m": 1024,
    "n": 7168,
    "seed": 12345
  },
  {
    "time_in_ns": 669850.86,
    "k": 7168,
    "m": 1024,
    "n": 512,
    "seed": 6563
  },
  {
    "time_in_ns": 151289.82,
    "k": 512,
    "m": 1024,
    "n": 4096,
    "seed": 17512
  },
  {
    "time_in_ns": 3440594.73,
    "k": 7168,
    "m": 6144,
    "n": 1536,
    "seed": 6543
  },
  {
    "time_in_ns": 1499058.4,
    "k": 1536,
    "m": 6144,
    "n": 3072,
    "seed": 234
  },
  {
    "time_in_ns": 1463350.65,
    "k": 7168,
    "m": 6144,
    "n": 576,
    "seed": 9863
  },
  {
    "time_in_ns": 669651.93,
    "k": 256,
    "m": 6144,
    "n": 7168,
    "seed": 764243
  },
  {
    "time_in_ns": 4542749.87,
    "k": 2048,
    "m": 6144,
    "n": 7168,
    "seed": 76547
  },
  {
    "time_in_ns": 10362160.73,
    "k": 7168,
    "m": 6144,
    "n": 4608,
    "seed": 65436
  },
  {
    "time_in_ns": 5130371.82,
    "k": 2304,
    "m": 6144,
    "n": 7168,
    "seed": 452345
  },
  {
    "time_in_ns": 1650487.25,
    "k": 7168,
    "m": 6144,
    "n": 512,
    "seed": 12341
  },
  {
    "time_in_ns": 729912.31,
    "k": 512,
    "m": 6144,
    "n": 4096,
    "seed": 45245
  }
]

==> anc/supplementary/tasks/amd-fp8-mm/runs/00107_par00097_exp0/coding_prompt.md <==
## Task Overview

The edge between traditional "quantization" and low-precision operators lies at the `float8` datatype. 

In this problem, you will be implementing and optimizing a W8A8 generalized matrix multiplication (GEMM) kernel with block-wise scaling factors - i.e. You will implement a custom fp8-blockwise matmul kernel written in HIP C++ optimized for the AMD MI300 (potentially including ROCm inline assembly or intrinsics if required).

Note that you are not implementing the standard BLAS GEMM, so pay close attention to the instructions below.  

Other information:
* The input matrices are in column-major format.
* You will only need to compute with the given scaling factors, and you will store to an output matrix that is already allocated on-device.
* The matrices will be in FP8, the scale factors in FP32, and the final output in BF16.
* All input tensors will start in on-device memory HBM.  


You will be given single-precision scaling factors for your matrices.  To be explicit, you will be given a tuple of tensors:
``` (a, b, a_scale, b_scale, c) ```
where `a` and `b` are the input matrices, `a_scale` and `b_scale` are the scaling factors for `a` and `b` respectively, and `c` is the output matrix:
* `a` is M x K in column-major order in `e4m3fnuz`
* `b` is N x K in column-major order in `e4m3fnuz`
  + For the matrix multiplication, `a` is used as-is, and `b` is effectively transposed
  + All FP8 data (`a` and `b`) uses the `e4m3fnuz` format, which is natively supported on the AMD MI300
* `a_scale` is M x K // 128 in column-major order in `fp32`
* `b_scale` is N // 128 x K // 128 in column-major order in `fp32`
* The scaling factors `a_scale` and `b_scale` have specific broadcasting styles over `a` and `b` :
  + For `a_scale` (M x K // 128) : `a_scaled[i, j] = a[i, j] * a_scale[i, j // 128]`
  + For `b_scale` (N // 128 x K // 128): `b_scaled[i, j] = b[i, j] * b_scale[i // 128, j // 128]` (This is for `b` before its effective transpose).
* `c` is M x N in ROW-major order in `bf16`, initialised at zero (when passed into the top-level function)

Matrix sizes `m` and `n` are divisible by 64, `k` is divisible by 128.  All dimensions are at least 128 (likely much larger).


## Numerically Correct (but Inefficient) PyTorch Code 

Illustrative PyTorch code for the kernel is given below.

NOTE: The PyTorch code below demonstrates the conceptual broadcasting of scales and the overall numerical operation if performed in FP32 with pre-scaling.  Your HIP C++ kernel must differ: it will perform FP8xFP8 MACs first, accumulate (likely in FP32), and then apply the combined scales to the accumulated results before converting to BF16.  Input matrices `a`, `b` and their scales will also be column-major in the HIP kernel.

```py
SCALE_BLOCK_DIM_K = 128
SCALE_BLOCK_DIM_N = 128 # possible that n might include a 'half block'

# Example of FP8 (e4m3) matrices (float8_e4m3fnuz is natively supported by the AMD MI300 GPU)
a = torch.randn(M, K, dtype=torch.float8_e4m3fnuz, device=device) # input
b = torch.randn(N, K, dtype=torch.float8_e4m3fnuz, device=device) # input
a_scale = torch.randn(M, K // SCALE_BLOCK_DIM_K, dtype=torch.float32, device=device)  # allocated here - will be overwritten
b_scale = torch.randn(N // SCALE_BLOCK_DIM_N, K // SCALE_BLOCK_DIM_K, dtype=torch.float32, device=device) # allocated here - will be overwritten
c = torch.zeros(M, N, dtype=torch.bfloat16, device=device)  # output allocated here - will be overwritten

# You will be implementing this kernel.
# The inputs will be wrapped in a tuple argument called "data"
def kernel(
      a: torch.Tensor, # [M, K]
      b: torch.Tensor, # [N, K]
      a_scale: torch.Tensor, # [M, K // 128]
      b_scale: torch.Tensor, # [N // 128, K // 128]
      c: torch.Tensor,  # [M, N]
  ): 

  # Constants
  m = a.shape[0]
  n = b.shape[0]
  k = a.shape[1]

  scale_n = b_scale.shape[0]
  scale_k = b_scale.shape[1]

  # Apply scaling to input 'a'
  # Shape: [m, scale_k, SCALE_BLOCK_DIM_K]
  a_scale = a_scale.unsqueeze(-1).repeat(1, 1, SCALE_BLOCK_DIM_K)
  a_scale = a_scale.reshape(m, scale_k * SCALE_BLOCK_DIM_K)
  #a_scale = a_scale[:, :k] # No need, since k cleanly divisible by 128

  # Apply scaling to input 'b'
  b_scale = (
    b_scale.view(-1, 1)
      .repeat(1, SCALE_BLOCK_DIM_N * SCALE_BLOCK_DIM_K)
      .view(scale_n, scale_k, SCALE_BLOCK_DIM_N, SCALE_BLOCK_DIM_K)
      # Reorder dimensions: [scale_n, blk_n, scale_k, blk_k]
      .permute(0, 2, 1, 3)
      .reshape(scale_n * SCALE_BLOCK_DIM_N, scale_k * SCALE_BLOCK_DIM_K)
  )
  b_scale = b_scale[:n, :k] # For the cases that n doesn't cleanly divide 128

  # Compute matmul
  # Note that this is being computed in float32 here for illustrative purposes
  #   The required kernel should compute the matmul at fp8 with float16 or bfloat16 accumulation, with scaling applied afterwards (the results may not be precisely numerically the same, but are within acceptable tolerances)
  # The following is just clarifying how the scaling factors should be broadcast across the basic (a @ b.T) operation:
  c[...] =  torch.matmul(
              a_scale * a.to(torch.float32),
              (b.to(torch.float32) * b_scale).T
            ).to(torch.bfloat16)

  return c
```

Note: 
* The provided PyTorch code above demonstrates the numerical operations and block-wise scaling logic using default PyTorch row-major tensors. Your custom kernel, however, must correctly handle the specified column-major input layouts for `a`, `b`, `a_scale`, and `b_scale`, and produce a row-major `c`
* The provided PyTorch code demonstrates the broadcasting logic and overall numerical equivalence if all operations were in FP32. However, for your HIP C++ kernel, you must perform the FP8xFP8 matrix multiplication first, accumulating into a higher precision (e.g., FP32), and then apply the `a_scale` and `b_scale` factors to these accumulated block results before converting to BF16 and storing to `c`


## Scoring

The ranking criteria is the geometric mean of the benchmark execution time results.

For the grand prize, your kernel will be evaluated against a speed of light analysis (which has been provided, and does not specify whether the roofline is bandwidth or compute constrained) and the solution closest to the speed of light will be awarded the grand prize.  

Most likely, the kernel will have to be optimised for efficient memory access / caching efficiency, as well as the block computation being done as FP8xFP8 using CDNA 3 Matrix Cores : Using instructions such as `v_mfma_f32_32x32x16_fp8_fp8`.

There will be opportunities later to refine the kernel produced, based upon benchmarking data - so the emphasis initially will be on getting the right set-up in terms of blocks / shared memory / caching / utilising the matrix cores.

The following values of `m`, `n` and `k` are the only ones that will be tested for the grand prize (the times given are the target times from the speed-of-light analysis):

```
 m       n       k     time[us]
1024    1536    7168      8.63
1024    4608    7168     25.89
6144    1536    7168     51.78
6144    4608    7168    155.30
1024    7168     256      3.17
6144    7168     256     17.27
```

There are other prizes which relate to the performance of other competitors: "fastest wins".


## CPP file format for HIP output

The following is an example in the correct format (it is, however, quite inefficient):

```cpp
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>

constexpr const int BLOCK = 128;

// This is the core of what needs updating:
__global__ void custom_kernel(
                   const __hip_fp8_e4m3_fnuz* a, 
                   const __hip_fp8_e4m3_fnuz* b, 
                   const float* a_scale, const float* b_scale, 
                   __hip_bfloat16* c, 
                   int m, int n, int k) {
  int cx = threadIdx.x + blockDim.x * blockIdx.x;
  int cy = threadIdx.y + blockDim.y * blockIdx.y;
  if(cx >= m || cy >= n) return;
  
  int sn = (n + BLOCK - 1) / BLOCK;

  // Compute the scaled matrix multiply over the block:
  //   the FP8 x FP8 multiply-accumulate should be performed first, 
  //   and then the product of the corresponding a_scale and b_scale values should be applied to this accumulated sum

  float result = 0;
  // split loop into an outer loop over different blocks, and an inner loop within one block.
  // we can assume k % BLOCK == 0.
  for(int i = 0; i < k; i += BLOCK) {
    // block results accumulates the inner product across a single block.
    // within each block, scales are constant, so we can lift the scaling 
    // outside of the inner loop.
    float block_result = 0;
    for(int ii = 0; ii < BLOCK; ++ii) {
      // load input matrix elements and convert to float for computations
      //   NB: Here we're computing in float precision:  Optimised kernel should do this with FP8*FP8 operations (with suitable accumulation precision)
      float av = (float)a[cx + (i + ii) * m];
      float bv = (float)b[cy + (i + ii) * n];
      block_result += av * bv; 
    }
    
    // before we can go to the next block, scale the result of the current block
    // and accumulate to final result
    // note the different indexing into a_scale and b_scale
    result += block_result * a_scale[cx + i/BLOCK * m] * b_scale[cy/BLOCK + i/BLOCK * sn];
  }
  
  // finally, write the result as bf16
  c[cx * n + cy] = (__hip_bfloat16)result;
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int m = a.size(0);
  int n = b.size(0);
  int k = a.size(1);
  // Can change the following as required:
  custom_kernel<<<dim3((m+15)/16, (n+15)/16), dim3(16, 16), 0, 0>>> (
    (__hip_fp8_e4m3_fnuz*)a.data_ptr(), 
    (__hip_fp8_e4m3_fnuz*)b.data_ptr(), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    (__hip_bfloat16*)c.data_ptr(), 
    m, n, k);
}
```

## Findings on rocWMMA FP8 Operations & Data Layouts (AMD MI300)

This document summarizes findings related to using rocWMMA for FP8 matrix multiplication on AMD MI300 GPUs, with direct corroboration from the "AMD Instinct MI300 Instruction Set Architecture" PDF, Chapter 7: Matrix Arithmetic Instructions.

**Hardware Primitive & MFMA Instructions:**

1.  **Core Operation:** The fundamental hardware operation is a 4x1 times 1x4 outer product, yielding 16 output values. MFMA instructions, used by rocWMMA, are built upon combinations of these.
2.  **Target MFMA Instruction:** For a rocWMMA `mma_sync` call with `fragment<matrix_a, WMMA_M, WMMA_N, WMMA_K, fp8_t, LayoutA>`, `fragment<matrix_b, WMMA_M, WMMA_N, WMMA_K, fp8_t, LayoutB>`, `fragment<accumulator, WMMA_M, WMMA_N, WMMA_K, float, LayoutAcc>`, where `WMMA_M=32, WMMA_N=32, WMMA_K=16`:
    *   This maps to the `V_MFMA_F32_32x32x16_FP8_FP8` instruction (1 block variant).
    *   This instruction consumes FP8 inputs for A and B, produces F32 output for the accumulator, and takes 32 clock cycles.

**rocWMMA Fragment Element Counts & Register Usage (Per-Thread):**

1.  **Input Fragments (FP8):**
    *   `fragment<matrix_a, 32, 32, 16, fp8_t, ...>::num_elements` is **8**.
    *   `fragment<matrix_b, 32, 32, 16, fp8_t, ...>::num_elements` is **8**.
    *   **Corroboration:** The documentation states: "For 8-bit quantities, four items are packed into a register".
    *   Therefore, each thread holds 8 FP8 values for its part of matrix A (and 8 for B), which occupy **2 VGPRs** per thread for A and **2 VGPRs** per thread for B (8 elements / 4 elements_per_register = 2 registers). This aligns with `matrix_calculator.py` output.

2.  **Accumulator Fragment (F32):**
    *   `fragment<accumulator, 32, 32, 16, float, ...>::num_elements` is **16**.
    *   Each thread holds 16 `float` (32-bit) accumulator values. This means each thread manages **16 AccVGPRs** (or equivalent space in the Accumulator GPR file) for its portion of the 32x32 output matrix. (the documentation mentions dedicated "Acc" GPRs).
    *   `fragment::x[p]` accesses the `p`-th element (0-indexed) held by the current thread.

**Data Loading & Layout:**

1.  **Global to LDS Data Loading:**
    *   Standard memory operations (e.g., `global_load` then `shared_store`) are used. This part is independent of MFMA layout specifics. Assumed correct based on standard GPU programming practices.

2.  **LDS to rocWMMA Input Fragments (`a_frags`, `b_frags`):**
    *   `rocwmma::load_matrix_sync(...)` correctly loads data from LDS (Shared Memory) into the per-thread VGPRs that constitute the `a_frag` and `b_frag`.
    *   The documentation details the complex hardware mapping of logical matrix elements `A[b,i,k]` and `B[b,k,j]` to specific lanes and register items.
    *   `load_matrix_sync` abstracts this hardware mapping. The correctness of this abstraction is validated by consistency with `matrix_calculator.py`'s "Register to matrix element" views, which reflect these hardware rules.

**`mma_sync` Operation:**

1.  The `rocwmma::mma_sync(accumulator_frag, a_frag, b_frag, accumulator_frag)` call correctly executes the `V_MFMA_F32_32x32x16_FP8_FP8` instruction.
2.  The 1024 `float` results of this 32x32 operation (M*N) are distributed among the 64 threads of the wave, with each thread holding 16 `float` values in its `accumulator_frag.x[0..15]`.

**Mapping Per-Thread Accumulator Elements to Logical Output Coordinates:**

1.  The mapping from a thread's local accumulator element `accumulator_frag.x[p]` (where `p` is 0-15) and its `lane_id` (0-63) to the logical output coordinates `(m_tile_coord, n_tile_coord)` within the 32x32 output tile is:
    ```c++
    unsigned int p_div_4 = p / 4;
    unsigned int p_mod_4 = p % 4;
    unsigned int lane_div_32 = lane_id / 32;
    unsigned int lane_mod_32 = lane_id % 32;

    // m_tile_coord is the row index (0-31) in the 32x32 output tile
    unsigned int m_tile_coord = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
    // n_tile_coord is the column index (0-31) in the 32x32 output tile
    unsigned int n_tile_coord = lane_mod_32;
    ```
2.  **Corroboration:** This mapping is a direct consequence of the hardware output layout rules for MFMA instructions.
    *   The output uses a "4xN tile" structure (H=4). For a 32x32 output (N=32), this means elements `D[b,i,j]` are laid out such that:
        *   `lane_id` is determined by `j` (column in D) and `(i/4)%2` (which block of 2 rows within a 4-row high group, across lanes).
        *   `p` (item offset in thread) is determined by `i%4` (row within a 4-row high group) and `i/8` (which 8-row band).
    *   The provided formulas are the solved form for `i` and `j` given `lane_id` and `p`.

**FP8 Data Formats & Numerical Handling:**

1.  **FP8 Format:** E4M3 (4-bit exponent, 3-bit mantissa, 1-bit sign).
2.  **BF8 Format:** E5M2 (5-bit exponent, 2-bit mantissa, 1-bit sign).
3.  **Denormal Handling:**
    *   MFMA instructions consuming FP8, BF16, or F16 inputs ignore `MODE.denorm` flags and **do not flush input denormals**.
    *   The F32 accumulator (Matrix C input and result-matrix D output) also ignores `MODE.denorm` and does not flush denormals.
4.  **Exceptions:** The matrix core unit generally does not support arithmetic exceptions for these operations.

**Summary of Verification Status:**

*   The core data loading into rocWMMA fragments (`a_frags`, `b_frags`) via `load_matrix_sync` is **verified** against underlying hardware layout principles.
*   The core `mma_sync` computation for a single 32x32x16 FP8->F32 slice is **verified** to use the `V_MFMA_F32_32x32x16_FP8_FP8` instruction.
*   The distribution of results into each thread's `accumulator_frag` and the mapping of these per-thread results back to logical 2D output coordinates are **verified** against hardware output layout rules.

The remaining kernel logic (looping over K, applying scaling factors, final store) builds upon these verified low-level rocWMMA interactions and hardware behaviors.


### A tile-based approach where each wave is responsible for computing a specific tile of the output matrix C

The distribution of calculations across the 64 threads in a wave, combined with the fixed input/output patterns of MFMA instructions (like `V_MFMA_F32_32x32x16_FP8_FP8`), strongly encourages a **tile-based approach where each wave is responsible for computing a specific tile of the output matrix C**.

Here's how and why, along with high-level pseudo-code:

**Core Idea: Wave-Level Output Tiling**

1.  **MFMA Output Size:** A `V_MFMA_F32_32x32x16_FP8_FP8` instruction, when used by rocWMMA, computes a 32x32 block of the output matrix (with an F32 accumulator) using a 32x16 slice of A and a 16x32 slice of B.
2.  **Wave Collaboration:** The 64 threads in a wave collectively hold the 32x32 = 1024 F32 accumulator elements (16 floats per thread). They also collectively load the necessary 32x16 FP8 elements of A and 16x32 FP8 elements of B into their registers (via LDS).
3.  **Natural Work Unit:** This makes a `32x32` tile of C the natural output work unit for a single wave per K-slice iteration.

**Scheme for Super-Efficient FP8 Matmul (with Scaling):**

The efficiency comes from:
*   **Maximizing MFMA throughput:** Keeping the matrix cores busy.
*   **LDS (Shared Memory) Tiling:** Reducing global memory traffic by loading tiles of A and B into LDS for reuse across the K-dimension.
*   **Pipelining/Double Buffering:** Overlapping global memory loads to LDS with MFMA computations.
*   **Wave-Cooperative Operations:** All 64 threads work together on loading data and performing the `mma_sync`.
*   **Efficient Scale Application:** Applying scales to the F32 accumulators before final summation/storage.

**High-Level Pseudo-Code:**

Let's define some tile sizes:
*   `MMA_M = 32`, `MMA_N = 32`, `MMA_K = 16` (from the MFMA instruction)
*   `LDS_K_TILE_SIZE`: The depth of K we load into LDS at once (e.g., 64, 128; must be a multiple of `MMA_K`). This is a tuning parameter.
*   `K_SCALE_GROUP_SIZE`: The depth of K over which products are summed *before* applying a set of A/B scales.

NB: The following pseudocode doesn't address the specific A_scales and B_scales specifics which are required by the task.

```pseudocode
// Kernel signature (simplified)
__global__ void efficient_fp8_matmul_scaled(
    output_type* C_global,         // Global output matrix (e.g., bf16)
    const fp8_t* A_global,         // Global input matrix A (MxK_GLOBAL)
    const fp8_t* B_global,         // Global input matrix B (K_GLOBALxN)
    const float* A_scales_global,  // Scales for A [M_GLOBAL / M_SCALE_GRANULARITY][K_GLOBAL / K_SCALE_GROUP_SIZE]
    const float* B_scales_global,  // Scales for B [N_GLOBAL / N_SCALE_GRANULARITY][K_GLOBAL / K_SCALE_GROUP_SIZE]
    int M_GLOBAL, int N_GLOBAL, int K_GLOBAL,
    int K_SCALE_GROUP_SIZE, int LDS_K_TILE_SIZE)
{
    // --- Thread Block & Wave Identification ---
    // Each thread block might contain one or more waves.
    // Each wave will compute one MMA_M x MMA_N tile of C.
    int wave_output_tile_row_start = (blockIdx.x * blockDim.x + threadIdx.x) / WAVE_SIZE * MMA_M; // Simplified, needs proper wave ID
    int wave_output_tile_col_start = (blockIdx.y * blockDim.y + threadIdx.y) / WAVE_SIZE * MMA_N; // Simplified

    // (Assuming 1 wave per block for simplicity in this pseudo-code, adjust for real HIP)
    // Or, more typically, blockIdx.x determines C_tile_row_idx, blockIdx.y determines C_tile_col_idx
    // And threads within block are just 0..63 for the wave.
    int c_tile_row_base = blockIdx.x * MMA_M;
    int c_tile_col_base = blockIdx.y * MMA_N;
    int lane_id = threadIdx.x % WAVE_SIZE; // 0-63

    // --- rocWMMA Fragment Declarations ---
    // Accumulator for the entire K_GLOBAL depth for this 32x32 C-tile
    rocwmma::fragment<rocwmma::accumulator, MMA_M, MMA_N, MMA_K, float, rocwmma::col_major> final_C_accum_frag;
    rocwmma::fill_fragment(final_C_accum_frag, 0.0f);

    // --- LDS Declaration for A and B Tiles (Potentially Double Buffered) ---
    // Size: A_lds_tile (MMA_M x LDS_K_TILE_SIZE), B_lds_tile (LDS_K_TILE_SIZE x MMA_N)
    __shared__ fp8_t lds_A_ping[MMA_M * LDS_K_TILE_SIZE];
    __shared__ fp8_t lds_B_ping[LDS_K_TILE_SIZE * MMA_N];
    // __shared__ fp8_t lds_A_pong[...]; // For double buffering
    // __shared__ fp8_t lds_B_pong[...]; // For double buffering
    // int current_lds_buffer = 0;

    // --- Main Loop over K_GLOBAL (in K_SCALE_GROUP_SIZE chunks) ---
    for (int k_group_base = 0; k_group_base < K_GLOBAL; k_group_base += K_SCALE_GROUP_SIZE) {

        // Accumulator for the current K_SCALE_GROUP_SIZE depth
        rocwmma::fragment<rocwmma::accumulator, MMA_M, MMA_N, MMA_K, float, rocwmma::col_major> k_group_C_accum_frag;
        rocwmma::fill_fragment(k_group_C_accum_frag, 0.0f);

        // --- Loop over K_SCALE_GROUP_SIZE (in LDS_K_TILE_SIZE chunks) ---
        for (int k_lds_offset = 0; k_lds_offset < K_SCALE_GROUP_SIZE; k_lds_offset += LDS_K_TILE_SIZE) {
            int current_K_block_start = k_group_base + k_lds_offset;
            int K_elements_in_this_lds_tile = min(LDS_K_TILE_SIZE, K_GLOBAL - current_K_block_start);
            K_elements_in_this_lds_tile = min(K_elements_in_this_lds_tile, K_SCALE_GROUP_SIZE - k_lds_offset);


            // **Step 1: Wave-cooperative load from Global A to LDS A tile (lds_A_ping/pong)**
            // Each of the 64 threads loads a portion of the MMA_M x K_elements_in_this_lds_tile block of A.
            // Source: A_global[ (c_tile_row_base + m_idx) * K_GLOBAL + (current_K_block_start + k_idx) ]
            // Dest:   lds_A_ping[ m_idx * K_elements_in_this_lds_tile + k_idx ] (col-major in LDS)
            // (This is a complex loop, each thread calculating its global source and LDS dest)
            // Example: Each thread loads (MMA_M * K_elements_in_this_lds_tile) / 64 elements.
            // Start this load for the *next* iteration if pipelining.

            // **Step 2: Wave-cooperative load from Global B to LDS B tile (lds_B_ping/pong)**
            // Each of the 64 threads loads a portion of the K_elements_in_this_lds_tile x MMA_N block of B.
            // Source: B_global[ (current_K_block_start + k_idx) * N_GLOBAL + (c_tile_col_base + n_idx) ]
            // Dest:   lds_B_ping[ k_idx * MMA_N + n_idx ] (row-major in LDS for B.T, or col-major if B is treated differently)
            // For A*B where A(MxK) and B(KxN), if B is stored KxN in LDS, then rocWMMA fragment for B needs row_major.
            // (This is also a complex loop)

            // Wait for loads of *current* iteration to complete if pipelining.
            __syncthreads(); // Ensure LDS is populated before rocWMMA load_matrix_sync

            // --- Loop over the K dimension within the loaded LDS Tile (in MMA_K chunks) ---
            for (int k_slice = 0; k_slice < K_elements_in_this_lds_tile; k_slice += MMA_K) {
                rocwmma::fragment<rocwmma::matrix_a, MMA_M, MMA_N, MMA_K, fp8_t, rocwmma::col_major> a_frag;
                rocwmma::fragment<rocwmma::matrix_b, MMA_M, MMA_N, MMA_K, fp8_t, rocwmma::row_major> b_frag; // If B is KxN in LDS

                // **Step 3: Load A_frag from LDS A tile**
                // Source: lds_A_ping starting at column k_slice
                rocwmma::load_matrix_sync(a_frag, &lds_A_ping[k_slice * MMA_M], K_elements_in_this_lds_tile /*LDS pitch for A*/);

                // **Step 4: Load B_frag from LDS B tile**
                // Source: lds_B_ping starting at row k_slice
                rocwmma::load_matrix_sync(b_frag, &lds_B_ping[k_slice * MMA_N], MMA_N /*LDS pitch for B*/);

                // **Step 5: Perform MMA operation**
                rocwmma::mma_sync(k_group_C_accum_frag, a_frag, b_frag, k_group_C_accum_frag);
            }
            // __syncthreads(); // May be needed before next LDS tile overwrite if not pipelining carefully
        } // End loop over LDS_K_TILE_SIZE chunks

        // **Step 6: Apply Scaling Factors to k_group_C_accum_frag**
        // This is where the distribution of C_accum_frag elements matters.
        // Each thread has 16 float values in k_group_C_accum_frag.x[0...15]
        int k_scale_idx = k_group_base / K_SCALE_GROUP_SIZE;

        for (int p = 0; p < k_group_C_accum_frag.num_elements; ++p) { // p from 0 to 15
            // Map thread's local accumulator element 'p' to logical (m_coord, n_coord) in the 32x32 tile
            unsigned int m_in_tile = /* use your verified mapping: (8*(p/4)) + (4*(lane_id/32)) + (p%4) */;
            unsigned int n_in_tile = /* use your verified mapping: lane_id % 32 */;

            unsigned int global_m_coord = c_tile_row_base + m_in_tile;
            unsigned int global_n_coord = c_tile_col_base + n_in_tile;

            // Fetch appropriate A_scale and B_scale
            // This needs careful indexing based on how scales are stored (granularity)
            // Example:
            // float scale_A = A_scales_global[ (global_m_coord / M_SCALE_GRANULARITY) * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx ];
            // float scale_B = B_scales_global[ (global_n_coord / N_SCALE_GRANULARITY) * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx ];
            // Simplified:
            float scale_A = A_scales_global[global_m_coord * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx]; // If scales per M-row
            float scale_B = B_scales_global[global_n_coord * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx]; // If scales per N-col

            // Apply scale and add to the final accumulator for the C_tile
            final_C_accum_frag.x[p] += k_group_C_accum_frag.x[p] * scale_A * scale_B;
        }
    } // End loop over K_GLOBAL (K_SCALE_GROUP_SIZE chunks)

    // **Step 7: Store the final accumulated & scaled C tile to Global Memory**
    // Each thread stores its 16 float values (after converting to output_type)
    for (int p = 0; p < final_C_accum_frag.num_elements; ++p) {
        unsigned int m_in_tile = /* use your verified mapping */;
        unsigned int n_in_tile = /* use your verified mapping */;

        unsigned int final_global_m = c_tile_row_base + m_in_tile;
        unsigned int final_global_n = c_tile_col_base + n_in_tile;

        if (final_global_m < M_GLOBAL && final_global_n < N_GLOBAL) {
            C_global[final_global_m * N_GLOBAL + final_global_n] = (output_type)final_C_accum_frag.x[p];
        }
    }
}
```

**Explanation and Efficiency Points:**

1.  **Wave-Centric Output:** The outermost loops determine which `MMA_M x MMA_N` (32x32) tile of `C` a wave is responsible for.
2.  **LDS Tiling for K:**
    *   The loop over `k_lds_offset` brings `LDS_K_TILE_SIZE` depth of A and B into shared memory. This is critical for data reuse.
    *   The 64 threads cooperate to load these tiles efficiently from global memory (Steps 1 & 2). The exact pattern depends on global memory layout (row/col major) and LDS layout. The goal is coalesced global reads.
3.  **MFMA Inner Loop:** The innermost loop (`k_slice`) iterates `LDS_K_TILE_SIZE / MMA_K` times, performing `mma_sync` operations using data purely from LDS. This is very fast.
4.  **Scaling Application:**
    *   Scales are applied *after* accumulating products over a `K_SCALE_GROUP_SIZE`. This reduces the number of scaling operations.
    *   Each thread uses its `lane_id` and the index `p` of its accumulator element to determine the `global_m_coord` and `global_n_coord` for that specific element of the C tile. This is where your verified mapping is essential.
    *   Fetching scales efficiently is important. If scales have low granularity (e.g., one scale per 32 rows/cols), they could be broadcast or loaded into LDS/VGPRs once per wave. If per-row/per-col, then each thread might fetch multiple scale values.
5.  **Final Accumulation:** `final_C_accum_frag` sums up the scaled results from different `K_SCALE_GROUP_SIZE` chunks.
6.  **Pipelining (Implicit in advanced implementation):**
    *   To hide global memory latency, the loads for the *next* LDS tile (Steps 1 & 2) can be initiated while the *current* LDS tile is being processed by MFMA (Steps 3-5). This requires careful use of `__syncthreads()` and potentially two sets of LDS buffers (ping-pong).
7.  **Register Usage:** rocWMMA manages the registers for `a_frag`, `b_frag`, and `*_C_accum_frag`. The key is that the F32 accumulators stay in registers throughout the K-dimension processing for a C-tile, minimizing spills.

This structure provides a solid foundation. The "complex loops" for global-to-LDS loading and the precise scale fetching/indexing are where much of the detailed HIP implementation effort would go. The choice of `LDS_K_TILE_SIZE` and `K_SCALE_GROUP_SIZE` are important tuning parameters affecting LDS usage, register pressure (if too many intermediate accumulators are needed), and overall efficiency.




## Known-working HIP kernel


### Experiment Summary

The code below is the result of performing the following experiment:
* Improve the efficiency of the final output write to global memory (`global_c_ptr`). Currently, only `wave_id_in_block == 0` performs the write, which might not utilize full memory bandwidth or could lead to suboptimal coalescing for large tiles.

This involved the following techniques being used:
* Parallelized global memory writes by assigning distinct 32x32 sub-tiles of the larger block-level C-tile to different waves within the thread block. Each wave then uses `rocwmma::store_matrix_sync` to write its assigned sub-tile.
* Leveraged `rocwmma::store_matrix_sync` with a `row_major` accumulator fragment and an explicit `rocwmma::convert_op_t<bf16_t, float>` to perform type conversion and write `bf16_t` output. This function is internally optimized for coalesced memory access patterns according to the fragment layout.

The following benchmark data shows the time taken for each of the runs for different input configurations to the kernels, expressed as a percentage of the time taken for a reference kernel written in PyTorch.  Lower numbers mean better performance.

The sizes of the different input configurations for the benchmark arrays are as follows:
[{'m': 1024, 'k': 7168, 'n': 576}, {'m': 1024, 'k': 7168, 'n': 4608}, {'m': 1024, 'k': 512, 'n': 4096}, {'m': 6144, 'k': 7168, 'n': 576}, {'m': 6144, 'k': 7168, 'n': 4608}, {'m': 6144, 'k': 512, 'n': 4096}]

The benchmark arrays for the runs are as follows:
[{'description': 'code from which this was descended', 'benchmarks': [165, 111, 76, 99, 170, 142]}, {'description': 'results for the given code', 'benchmarks': [163, 110, 75, 99, 168, 144]}]


The following HIP kernel may be useful as an additional reference when building other working HIP kernels:

```cpp
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}

```


## The Task

Using the above descriptions, findings and the above example of known-working HIP kernel code, the task is to create a more performant HIP kernel.

This is part of an iterative process, so if a change isn't effective, it may be built upon or discarded.  In any case, new HIP kernel code must be returned.

For this kernel, the experiment that we are performing requires the new kernel to reflect the following changes:
Inside `custom_kernel_rocwmma_pipelined`, wrap the call to `compute_lds_tile_mma` and the subsequent scaling loop with `if (wave_id_in_block == 0) { ... }`.
Maintain `TOTAL_THREADS_PER_BLOCK` at 128 as specified in the provided code.
Ensure `synchronize_workgroup()` calls are correctly positioned to manage dependencies between load (all threads) and compute (one wave).



## Output Format

If the number of changes is relatively small, create a list of changes to the code below (the 'Code to Update'), using the following format for each one (it is essential that the SEARCH text matches the original file verbatim): 

```diff
<<<<<<< SEARCH
// Original code block to be found and replaced
=======
// New code block to replace the original
>>>>>>> REPLACE
```

Alternatively, if it makes more sense, replace the entire ```cpp``` codeblock by returning

```cpp
// Completely rewritten HIP kernel and calling function
```

Following the code changes, please also describe (in one or two sentences) the techniques that were 
  (a) used; or
  (b) considered promising 
to create the updated kernel in the following format:

```json
"techniques":[
 {"used":1, "description":"Description of the technique actually used here"},
 {"used":0, "description":"Description of a promising technique here"},
 {"used":0, "description":"Description of another promising technique here"}
]
```


## Code to Update


### Experiment Summary

The code below is the result of performing the following experiment:
* The kernel currently uses fixed tile sizes (`LAUNCH_BLOCK_M=64`, `LAUNCH_BLOCK_N=64`, `LAUNCH_BLOCK_K_OUTER=128`). This experiment will explore the impact of using different, larger tile sizes for the given kernel, which might better utilize GPU caches and resources for specific problem sizes. The single benchmark result will be for the best performing larger tile size found during exploration.

This involved the following techniques being used:
* Selected a larger tile configuration (128x128 for C-tile per block, with K_OUTER=128) to increase work per thread block.
* Adjusted MAX_LDS_BYTES to 65536U to accommodate the increased LDS requirement of the (128, 128, 128) tile configuration, assuming 64KB LDS availability per workgroup on MI300.

The following benchmark data shows the time taken for each of the runs for different input configurations to the kernels, expressed as a percentage of the time taken for a reference kernel written in PyTorch.  Lower numbers mean better performance.

The sizes of the different input configurations for the benchmark arrays are as follows:
[{'m': 1024, 'k': 7168, 'n': 576}, {'m': 1024, 'k': 7168, 'n': 4608}, {'m': 1024, 'k': 512, 'n': 4096}, {'m': 6144, 'k': 7168, 'n': 576}, {'m': 6144, 'k': 7168, 'n': 4608}, {'m': 6144, 'k': 512, 'n': 4096}]

The benchmark arrays for the runs are as follows:
[{'description': 'code from which this was descended', 'benchmarks': [163, 110, 75, 99, 168, 144]}, {'description': 'results for the given code', 'benchmarks': [163, 110, 75, 98, 167, 144]}]


Please output the ```diff``` sections required (or alternative ```cpp```) to optimise the following kernel code (which is known to work):

```cpp
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}

```


==> anc/supplementary/tasks/amd-fp8-mm/runs/00107_par00097_exp0/experiment.yaml <==
codedir: 00097_par00089_exp2
description: '**Eliminate Redundant Wave Computations:** Modify the kernel''s `compute_lds_tile_mma`
  and subsequent scaling/accumulation to be executed only by the first wave (`wave_id_in_block
  == 0`) within each thread block. The currently defined `TOTAL_THREADS_PER_BLOCK
  = 128` (2 waves) makes the computations performed by the second wave redundant.'
innovation: 90
parent: 00097_par00089_exp2
performance:
- 30
- 80
refdir: 00089_par00087_exp0
rubric: 'Inside `custom_kernel_rocwmma_pipelined`, wrap the call to `compute_lds_tile_mma`
  and the subsequent scaling loop with `if (wave_id_in_block == 0) { ... }`.

  Maintain `TOTAL_THREADS_PER_BLOCK` at 128 as specified in the provided code.

  Ensure `synchronize_workgroup()` calls are correctly positioned to manage dependencies
  between load (all threads) and compute (one wave).

  '


==> anc/supplementary/tasks/amd-fp8-mm/runs/00107_par00097_exp0/hip.cpp <==
#include <hip/hip_runtime.h>
#include <hip/amd_detail/amd_hip_fp8.h>
#include <hip/amd_detail/amd_hip_bf16.h>
#include <rocwmma/rocwmma.hpp>

// Helper for checking HIP errors (optional, good for standalone)
#define HIP_CHECK(cmd)                                                         \
    do {                                                                       \
        hipError_t e = cmd;                                                    \
        if (e != hipSuccess) {                                                 \
            printf("HIP error %s:%d '%s' (%d)\n", __FILE__, __LINE__,          \
                   hipGetErrorString(e), e);                                   \
            abort();                                                           \
        }                                                                      \
    } while (0)

// Typedefs for HIP datatypes
typedef __hip_fp8_e4m3_fnuz fp8_t;
typedef __hip_bfloat16 bf16_t;

// Constants from problem description
constexpr int SCALE_BLOCK_DIM_K_CONST = 128;
constexpr int SCALE_BLOCK_DIM_N_CONST = 128; // For b_scale indexing

// rocWMMA Parameters
constexpr uint32_t MFMA_M_TILE_M = 32u; // MFMA output tile M dimension
constexpr uint32_t MFMA_N_TILE_N = 32u; // MFMA output tile N dimension
constexpr uint32_t MFMA_K_TILE_K = 16u; // K-slice per MFMA operation

// Thread block configuration
// MODIFIED: Increased TBLOCK_X_DIM from 64 to 128
constexpr uint32_t TBLOCK_X_DIM = 128u; // Now 2 waves if wave size is 64
// constexpr uint32_t TBLOCK_X_DIM = 256u; // Example for 4 waves
// constexpr uint32_t TBLOCK_X_DIM = rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // Original
constexpr uint32_t TBLOCK_Y_DIM = 1u; 
constexpr uint32_t TOTAL_THREADS_PER_BLOCK = TBLOCK_X_DIM * TBLOCK_Y_DIM;

// Number of elements per thread for different fragment types
constexpr int NUM_FLOAT_PER_THREAD_ACC = 16; // For 32x32x16 fp8 MFMA, float accumulator

// rocWMMA Fragment Types
using namespace rocwmma;

using GlobalLayoutA = col_major; 
using GlobalLayoutB = col_major; 
using GlobalLayoutC = row_major; 

// NOTE: The MatrixA_MfmaFrag and MatrixB_MfmaFrag definitions depend on MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K,
// which are fixed. The Accumulator_MfmaFrag also uses these fixed MFMA tile dimensions.
// The templated TB_M, TB_N parameters will define how many of these base MFMA operations are done.
using MatrixA_MfmaFrag = fragment<matrix_a, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, col_major>;
using MatrixB_MfmaFrag = fragment<matrix_b, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, fp8_t, row_major>;
using Accumulator_MfmaFrag = fragment<accumulator, MFMA_M_TILE_M, MFMA_N_TILE_N, MFMA_K_TILE_K, float, GlobalLayoutC>;

// --- Helper Device Function: Load a tile from Global to LDS (Vectorized) ---
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void load_gmem_tile_to_lds_vectorized(
    fp8_t* lds_a_target, const fp8_t* __restrict__ global_a_ptr,
    fp8_t* lds_b_target, const fp8_t* __restrict__ global_b_ptr,
    int current_k_block_base,
    int M_param, int N_out_param, int K_param, 
    uint32_t block_c_base_m_dim, uint32_t block_c_base_n_dim, 
    uint32_t block_thread_id) // Renamed from wave_lane_id for clarity; this is threadIdx.x (0 to TOTAL_THREADS_PER_BLOCK-1)
{
    constexpr uint32_t VECTOR_SIZE_FP8 = 4; 
    static_assert(TB_M % VECTOR_SIZE_FP8 == 0, "TB_M must be a multiple of VECTOR_SIZE_FP8");
    static_assert(TB_N % VECTOR_SIZE_FP8 == 0, "TB_N must be a multiple of VECTOR_SIZE_FP8");

    // Load A: Global A (M x K, col-major) to LDS A (TB_K x TB_M)
    // LDS A stores TB_K rows, each of TB_M elements.
    constexpr uint32_t VECTORS_PER_K_SLICE_A = TB_M / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_A_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_A * TB_K;
    // This static_assert now uses the globally modified TOTAL_THREADS_PER_BLOCK
    static_assert(TOTAL_A_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total A vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t A_VECTORS_PER_THREAD = TOTAL_A_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;

    for (uint32_t i = 0; i < A_VECTORS_PER_THREAD; ++i) {
        // block_thread_id is threadIdx.x, ranging 0 to (TOTAL_THREADS_PER_BLOCK - 1)
        uint32_t flat_vector_idx = block_thread_id * A_VECTORS_PER_THREAD + i; 
        
        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_A;
        uint32_t vec_m_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_A;
        
        uint32_t gmem_a_k = current_k_block_base + k_idx_in_tile;
        uint32_t m_start_in_block = vec_m_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_a_m_start = block_c_base_m_dim + m_start_in_block;

        if (gmem_a_k < K_param && gmem_a_m_start < M_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_a_ptr[gmem_a_k * M_param + gmem_a_m_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_a_target[k_idx_in_tile * TB_M + m_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
            // Optional: zero out padding if necessary, though MFMA should handle valid regions
            // For now, assume out-of-bounds elements are not accessed by valid computations
        }
    }

    // Load B: Global B (N x K, col-major) to LDS B (TB_K x TB_N)
    constexpr uint32_t VECTORS_PER_K_SLICE_B = TB_N / VECTOR_SIZE_FP8;
    constexpr uint32_t TOTAL_B_VECTORS_IN_LDS = VECTORS_PER_K_SLICE_B * TB_K;
    static_assert(TOTAL_B_VECTORS_IN_LDS % TOTAL_THREADS_PER_BLOCK == 0, "Total B vectors in LDS not evenly divisible by threads per block.");
    constexpr uint32_t B_VECTORS_PER_THREAD = TOTAL_B_VECTORS_IN_LDS / TOTAL_THREADS_PER_BLOCK;
    
    for (uint32_t i = 0; i < B_VECTORS_PER_THREAD; ++i) {
        uint32_t flat_vector_idx = block_thread_id * B_VECTORS_PER_THREAD + i;

        uint32_t k_idx_in_tile = flat_vector_idx / VECTORS_PER_K_SLICE_B;
        uint32_t vec_n_idx     = flat_vector_idx % VECTORS_PER_K_SLICE_B;
        
        uint32_t gmem_b_k = current_k_block_base + k_idx_in_tile;
        uint32_t n_start_in_block = vec_n_idx * VECTOR_SIZE_FP8; 
        uint32_t gmem_b_n_start = block_c_base_n_dim + n_start_in_block;

        if (gmem_b_k < K_param && gmem_b_n_start < N_out_param) { 
            const int* gmem_src_ptr = reinterpret_cast<const int*>(
                &global_b_ptr[gmem_b_k * N_out_param + gmem_b_n_start]);
            
            int* lds_dst_ptr = reinterpret_cast<int*>(
                &lds_b_target[k_idx_in_tile * TB_N + n_start_in_block]);
            
            *lds_dst_ptr = *gmem_src_ptr;
        } else {
             // Optional: zero out padding
        }
    }
}

// --- Helper Device Function: Compute MMAs on data in LDS ---
// This function is called by all threads in the block.
// rocWMMA operations (load_matrix_sync, mma_sync) are wave-cooperative.
// If TOTAL_THREADS_PER_BLOCK > wave_size, multiple waves will execute this redundantly.
template <uint32_t TB_M, uint32_t TB_N, uint32_t TB_K>
__device__ void compute_lds_tile_mma(
    const fp8_t* lds_a_current, 
    const fp8_t* lds_b_current,
    Accumulator_MfmaFrag current_k_block_acc_frags[TB_M / MFMA_M_TILE_M][TB_N / MFMA_N_TILE_N]) // Output param (per-thread stack var)
{
    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % MFMA_K_TILE_K == 0, "TB_K must be a multiple of MFMA_K_TILE_K");

    // Each thread (and thus each wave) initializes its own accumulator fragments.
    for (uint32_t r_frag_idx = 0; r_frag_idx < BLOCKS_PER_TILE_M_VAL; ++r_frag_idx) {
        for (uint32_t c_frag_idx = 0; c_frag_idx < BLOCKS_PER_TILE_N_VAL; ++c_frag_idx) {
            fill_fragment(current_k_block_acc_frags[r_frag_idx][c_frag_idx], 0.0f);
        }
    }
    
    for (int k_inner_offset = 0; k_inner_offset < TB_K; k_inner_offset += MFMA_K_TILE_K) {
        // These fragments are per-thread (on stack). Each wave will have its own set.
        MatrixA_MfmaFrag a_mfma_sub_frags[BLOCKS_PER_TILE_M_VAL]; 
        MatrixB_MfmaFrag b_mfma_sub_frags[BLOCKS_PER_TILE_N_VAL]; 

        // All waves load the same data from LDS into their respective fragments.
        for (uint32_t m_tile_idx = 0; m_tile_idx < BLOCKS_PER_TILE_M_VAL; ++m_tile_idx) {
            // LDS A is laid out as TB_K rows, TB_M cols.
            // Access: k_row_in_lds * LDS_A_PITCH (TB_M) + m_col_in_k_row
            const fp8_t* lds_a_sub_tile_ptr = &lds_a_current[(k_inner_offset * TB_M) + (m_tile_idx * MFMA_M_TILE_M)];
            load_matrix_sync(a_mfma_sub_frags[m_tile_idx], lds_a_sub_tile_ptr, TB_M);
        }

        for (uint32_t n_tile_idx = 0; n_tile_idx < BLOCKS_PER_TILE_N_VAL; ++n_tile_idx) {
            // LDS B is laid out as TB_K rows, TB_N cols.
            const fp8_t* lds_b_sub_tile_ptr = &lds_b_current[(k_inner_offset * TB_N) + (n_tile_idx * MFMA_N_TILE_N)];
            load_matrix_sync(b_mfma_sub_frags[n_tile_idx], lds_b_sub_tile_ptr, TB_N);
        }
        
        // All waves perform mma_sync using their (identically loaded) fragments,
        // accumulating into their own current_k_block_acc_frags.
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                mma_sync(current_k_block_acc_frags[m_frag_idx][n_frag_idx],
                         a_mfma_sub_frags[m_frag_idx],    
                         b_mfma_sub_frags[n_frag_idx],    
                         current_k_block_acc_frags[m_frag_idx][n_frag_idx]);
            }
        }
    } 
}

template <
    uint32_t TB_M, // Tile Block M dimension for C
    uint32_t TB_N, // Tile Block N dimension for C
    uint32_t TB_K  // Tile Block K dimension (outer loop over K)
>
__global__ void __launch_bounds__(TOTAL_THREADS_PER_BLOCK) // Launch bounds uses updated TOTAL_THREADS_PER_BLOCK
    custom_kernel_rocwmma_pipelined(
    const fp8_t* __restrict__ global_a_ptr,
    const fp8_t* __restrict__ global_b_ptr,
    const float* __restrict__ global_a_scale_ptr,
    const float* __restrict__ global_b_scale_ptr,
    bf16_t* __restrict__ global_c_ptr,
    int M_param, int N_out_param, int K_param)
{
    // LDS size check for A/B data
    constexpr uint32_t MAX_LDS_BYTES = 32768; 
    constexpr uint32_t LDS_AB_DATA_USAGE_BYTES = (TB_M * TB_K + TB_N * TB_K) * 2 * sizeof(fp8_t); // Double buffered
    static_assert(LDS_AB_DATA_USAGE_BYTES <= MAX_LDS_BYTES, "Selected tile dimensions for A/B data exceed LDS limit for double buffering.");
    
    // LDS size check for scale cache (overlaying part of one A/B buffer)
    // NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST defines how many B-scale values are cached for the TB_N width.
    constexpr uint32_t NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = (TB_N + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;
    constexpr uint32_t LDS_SCALE_CACHE_BYTES = (TB_M + NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) * sizeof(float);
    // Ensure the scale cache fits within one half of the A-LDS buffer (the smaller of A or B LDS halves if different)
    static_assert(LDS_SCALE_CACHE_BYTES <= (TB_M * TB_K * sizeof(fp8_t)), "Scale cache design assumes it fits in one A-LDS buffer half.");


    static_assert(TB_M % MFMA_M_TILE_M == 0, "TB_M must be a multiple of MFMA_M_TILE_M");
    static_assert(TB_N % MFMA_N_TILE_N == 0, "TB_N must be a multiple of MFMA_N_TILE_N");
    static_assert(TB_K % SCALE_BLOCK_DIM_K_CONST == 0, "TB_K must be a multiple of SCALE_BLOCK_DIM_K_CONST (128)");

    constexpr uint32_t BLOCKS_PER_TILE_M_VAL = TB_M / MFMA_M_TILE_M;
    constexpr uint32_t BLOCKS_PER_TILE_N_VAL = TB_N / MFMA_N_TILE_N;

    __shared__ fp8_t lds_a_ping[TB_M * TB_K]; 
    __shared__ fp8_t lds_a_pong[TB_M * TB_K]; 
    __shared__ fp8_t lds_b_ping[TB_N * TB_K]; 
    __shared__ fp8_t lds_b_pong[TB_N * TB_K]; 
    
    fp8_t* lds_a_double_buffers[2] = {lds_a_ping, lds_a_pong};
    fp8_t* lds_b_double_buffers[2] = {lds_b_ping, lds_b_pong};
    int buffer_selector = 0; 

    uint32_t block_c_start_row = blockIdx.x * TB_M;
    uint32_t block_c_start_col = blockIdx.y * TB_N;
    
    // MODIFIED: Distinguish block-wide thread ID from wave-relative lane ID
    uint32_t block_thread_id = threadIdx.x; // 0 to TOTAL_THREADS_PER_BLOCK - 1
    uint32_t true_wave_lane_id = block_thread_id % rocwmma::Constants::AMDGCN_WAVE_SIZE_64; // 0-63 for each wave
    uint32_t wave_id_in_block = block_thread_id / rocwmma::Constants::AMDGCN_WAVE_SIZE_64;  // 0 for 1st wave, 1 for 2nd, etc.

    // Accumulators are per-thread, so each wave will have its own set.
    Accumulator_MfmaFrag final_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
    for (uint32_t i = 0; i < BLOCKS_PER_TILE_M_VAL; ++i) {
        for (uint32_t j = 0; j < BLOCKS_PER_TILE_N_VAL; ++j) {
            fill_fragment(final_accum_frags[i][j], 0.0f);
        }
    }
    
    if (K_param == 0) { return; } 

    // Initial load uses all threads in the block (block_thread_id)
    load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
        lds_a_double_buffers[buffer_selector], global_a_ptr,
        lds_b_double_buffers[buffer_selector], global_b_ptr,
        0, 
        M_param, N_out_param, K_param,
        block_c_start_row, block_c_start_col,
        block_thread_id); // Pass block-wide thread ID for load distribution

    int num_k_outer_iterations = K_param / TB_K;
    // Calculate total number of B-scale blocks for the entire N dimension of matrix B once.
    const uint32_t b_scale_total_n_blocks_for_matrix_B = (N_out_param + SCALE_BLOCK_DIM_N_CONST - 1) / SCALE_BLOCK_DIM_N_CONST;


    for (int k_iter_idx = 0; k_iter_idx < num_k_outer_iterations; ++k_iter_idx) {
        int current_k_block_base = k_iter_idx * TB_K;

        fp8_t* lds_a_for_compute = lds_a_double_buffers[buffer_selector];
        fp8_t* lds_b_for_compute = lds_b_double_buffers[buffer_selector];

        int next_k_block_base = current_k_block_base + TB_K;
        if (next_k_block_base < K_param) { 
            // Next load also uses all threads in the block
            load_gmem_tile_to_lds_vectorized<TB_M, TB_N, TB_K>(
                lds_a_double_buffers[1 - buffer_selector], global_a_ptr,
                lds_b_double_buffers[1 - buffer_selector], global_b_ptr,
                next_k_block_base,
                M_param, N_out_param, K_param,
                block_c_start_row, block_c_start_col,
                block_thread_id); // Pass block-wide thread ID
        }

        synchronize_workgroup(); // Sync all threads in block after LDS loads for A/B data are set up.

        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
        // === BEGIN SCALE CACHING into repurposed LDS ===
        // Repurpose part of lds_a_double_buffers[buffer_selector] for scale caching.
        // This LDS space was used by lds_a_for_compute.
        float* lds_cached_a_scales_ptr = reinterpret_cast<float*>(lds_a_double_buffers[buffer_selector]);
        float* lds_cached_b_scales_ptr = lds_cached_a_scales_ptr + TB_M; // B-scales are placed after A-scales in the repurposed LDS region.

        uint32_t k_scale_block_idx = current_k_block_base / SCALE_BLOCK_DIM_K_CONST;

        // Cooperatively load A-scales for the current block's M-range and k_scale_block_idx into LDS cache
        for (uint32_t m_idx_in_tile = block_thread_id; m_idx_in_tile < TB_M; m_idx_in_tile += TOTAL_THREADS_PER_BLOCK) {
            uint32_t current_global_m_for_scale = block_c_start_row + m_idx_in_tile;
            if (current_global_m_for_scale < M_param) {
                lds_cached_a_scales_ptr[m_idx_in_tile] = global_a_scale_ptr[current_global_m_for_scale + k_scale_block_idx * M_param];
            } else {
                lds_cached_a_scales_ptr[m_idx_in_tile] = 0.0f; // Pad with 0 if M is out of bounds for safety
            }
        }

        // Cooperatively load B-scales for the current block's N-range (covering NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST) 
        // and k_scale_block_idx into LDS cache
        uint32_t block_b_scale_n_start_idx = block_c_start_col / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index for the start of this C_tile
        for (uint32_t n_blk_offset_in_tile = block_thread_id; n_blk_offset_in_tile < NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST; n_blk_offset_in_tile += TOTAL_THREADS_PER_BLOCK) {
            // n_blk_offset_in_tile is the 0-indexed b_scale block *within the current TB_N coverage*.
            // Example: If TB_N=64, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 1. n_blk_offset_in_tile will be 0.
            // If TB_N=256, SCALE_BLOCK_DIM_N_CONST=128, NUM_B_SCALE_BLOCKS_FOR_TB_N_CONST = 2. n_blk_offset_in_tile can be 0 or 1.
            uint32_t current_global_b_scale_n_idx = block_b_scale_n_start_idx + n_blk_offset_in_tile;
            if (current_global_b_scale_n_idx < b_scale_total_n_blocks_for_matrix_B) {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = global_b_scale_ptr[current_global_b_scale_n_idx + k_scale_block_idx * b_scale_total_n_blocks_for_matrix_B];
            } else {
                lds_cached_b_scales_ptr[n_blk_offset_in_tile] = 0.0f; // Pad with 0 if N-scale-block is out of bounds
            }
        }
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                auto& source_accum_frag = current_k_block_accum_frags[m_frag_idx][n_frag_idx];
                auto& dest_final_accum_frag = final_accum_frags[m_frag_idx][n_frag_idx];

                // START OF UNROLLED LOOP (MODIFIED TO USE LDS SCALES)
                const uint32_t lane_div_32_val = true_wave_lane_id / 32; 
                const uint32_t lane_mod_32_val = true_wave_lane_id % 32; 

                // N-related calculations for B-scale (using LDS cache)
                const uint32_t n_coord_in_mfma_tile_inv = lane_mod_32_val;
                const uint32_t global_n_coord_inv = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile_inv;
                
                bool n_coord_valid_and_b_scale_ok = false;
                float scale_b_val_inv = 0.0f; // Default if not valid

                uint32_t n_b_scale_block_idx_for_element = global_n_coord_inv / SCALE_BLOCK_DIM_N_CONST; // Global B-scale N-block index
                if (global_n_coord_inv < N_out_param && n_b_scale_block_idx_for_element < b_scale_total_n_blocks_for_matrix_B) {
                    // Calculate offset for LDS B-scale cache
                    // block_b_scale_n_start_idx was calculated before the LDS B-scale loading loop
                    uint32_t n_b_scale_offset_in_lds_cache = n_b_scale_block_idx_for_element - block_b_scale_n_start_idx;
                    scale_b_val_inv = lds_cached_b_scales_ptr[n_b_scale_offset_in_lds_cache];
                    n_coord_valid_and_b_scale_ok = true;
                }

                // Unroll p_idx for M-dependent parts and final MAC
                if (n_coord_valid_and_b_scale_ok) {
                    // P_IDX = 0
                    {
                        constexpr int P_IDX = 0; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) { // M-bound check
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row; // Index for LDS A-scale cache
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 1
                    {
                        constexpr int P_IDX = 1; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 2
                    {
                        constexpr int P_IDX = 2; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 3
                    {
                        constexpr int P_IDX = 3; constexpr int P_DIV_4 = 0; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 4
                    {
                        constexpr int P_IDX = 4; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 5
                    {
                        constexpr int P_IDX = 5; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 6
                    {
                        constexpr int P_IDX = 6; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 7
                    {
                        constexpr int P_IDX = 7; constexpr int P_DIV_4 = 1; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 8
                    {
                        constexpr int P_IDX = 8; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 9
                    {
                        constexpr int P_IDX = 9; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 10
                    {
                        constexpr int P_IDX = 10; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 11
                    {
                        constexpr int P_IDX = 11; constexpr int P_DIV_4 = 2; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 12
                    {
                        constexpr int P_IDX = 12; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 0;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 13
                    {
                        constexpr int P_IDX = 13; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 1;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 14
                    {
                        constexpr int P_IDX = 14; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 2;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                    // P_IDX = 15
                    {
                        constexpr int P_IDX = 15; constexpr int P_DIV_4 = 3; constexpr int P_MOD_4 = 3;
                        uint32_t m_coord_in_mfma_tile = (8 * P_DIV_4) + (4 * lane_div_32_val) + P_MOD_4;
                        uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                        if (global_m_coord < M_param) {
                            uint32_t m_offset_in_block_tile = global_m_coord - block_c_start_row;
                            float scale_a_val = lds_cached_a_scales_ptr[m_offset_in_block_tile];
                            dest_final_accum_frag.x[P_IDX] += source_accum_frag.x[P_IDX] * scale_a_val * scale_b_val_inv;
                        }
                    }
                } // end if (n_coord_valid_and_b_scale_ok)
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
        // A/B data (into lds_a_double_buffers[1-buffer_selector]) are complete before
        // that buffer is used for computation in the next k_iter_idx.
        if (next_k_block_base < K_param) { 
             synchronize_workgroup(); 
        }
        buffer_selector = 1 - buffer_selector;
    } 
    
    // --- Store: Only wave 0 performs the store to global memory ---
    if (wave_id_in_block == 0) {
        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
            for (uint32_t n_frag_idx = 0; n_frag_idx < BLOCKS_PER_TILE_N_VAL; ++n_frag_idx) {
                
                // Wave 0 uses its computed final_accum_frags
                auto& result_frag_to_store = final_accum_frags[m_frag_idx][n_frag_idx];

                for (int p_idx = 0; p_idx < NUM_FLOAT_PER_THREAD_ACC; ++p_idx) {
                    uint32_t p_div_4 = p_idx / 4;
                    uint32_t p_mod_4 = p_idx % 4;
                    // MODIFIED: Use true_wave_lane_id for coordinate calculation.
                    // For wave 0, true_wave_lane_id == block_thread_id.
                    uint32_t lane_div_32 = true_wave_lane_id / 32;
                    uint32_t lane_mod_32 = true_wave_lane_id % 32;
                    uint32_t m_coord_in_mfma_tile = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
                    uint32_t n_coord_in_mfma_tile = lane_mod_32;

                    uint32_t global_m_coord = block_c_start_row + m_frag_idx * MFMA_M_TILE_M + m_coord_in_mfma_tile;
                    uint32_t global_n_coord = block_c_start_col + n_frag_idx * MFMA_N_TILE_N + n_coord_in_mfma_tile;

                    if (global_m_coord < M_param && global_n_coord < N_out_param) { // Boundary check for C
                        global_c_ptr[global_m_coord * N_out_param + global_n_coord] = static_cast<bf16_t>(result_frag_to_store.x[p_idx]);
                    }
                }
            }
        }
    }
}

// Entry-point from PyTorch (this function signature is fixed, and unchangeable)
#include <torch/types.h> 

void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c) {
  int M = a.size(0);
  int K = a.size(1); 
  int N_out = b.size(0); 

  // Define the tile configuration for this specific compilation/launch.
  // These LAUNCH_BLOCK_M/N/K_OUTER define the work PER BLOCK.
  // TOTAL_THREADS_PER_BLOCK has been increased above (e.g., to 128 or 256).
  // The static_asserts in the kernel ensure compatibility of these choices.
  constexpr uint32_t LAUNCH_BLOCK_M = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_N = 64u; 
  constexpr uint32_t LAUNCH_BLOCK_K_OUTER = 128u;

  TORCH_CHECK(a.dtype() == torch::kFloat8_e4m3fnuz, "Input 'a' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(b.dtype() == torch::kFloat8_e4m3fnuz, "Input 'b' must be torch.float8_e4m3fnuz");
  TORCH_CHECK(a_scale.dtype() == torch::kFloat32, "Input 'a_scale' must be torch.float32");
  TORCH_CHECK(b_scale.dtype() == torch::kFloat32, "Input 'b_scale' must be torch.float32");
  TORCH_CHECK(c.dtype() == torch::kBFloat16, "Output 'c' must be torch.bfloat16");

  TORCH_CHECK(a.size(1) == b.size(1), "K dimension mismatch between a.K and b.K.");
  TORCH_CHECK(c.size(0) == M, "Output C M-dimension mismatch.");
  TORCH_CHECK(c.size(1) == N_out, "Output C N-dimension mismatch with input B N-dimension.");
  
  TORCH_CHECK(a_scale.size(0) == M, "a_scale dim 0 mismatch.");
  TORCH_CHECK(K > 0 && K % SCALE_BLOCK_DIM_K_CONST == 0, "K must be >0 and multiple of SCALE_BLOCK_DIM_K_CONST"); 
  TORCH_CHECK(a_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "a_scale dim 1 mismatch.");
  
  uint32_t b_scale_expected_dim0 = (N_out + SCALE_BLOCK_DIM_N_CONST -1) / SCALE_BLOCK_DIM_N_CONST;
  TORCH_CHECK(b_scale.size(0) == b_scale_expected_dim0, "b_scale dim 0 mismatch.");
  TORCH_CHECK(b_scale.size(1) == K / SCALE_BLOCK_DIM_K_CONST, "b_scale dim 1 mismatch.");

  TORCH_CHECK(M > 0 && M % LAUNCH_BLOCK_M == 0, "M must be >0 and multiple of LAUNCH_BLOCK_M");
  TORCH_CHECK(N_out > 0 && N_out % LAUNCH_BLOCK_N == 0, "N_out must be >0 and multiple of LAUNCH_BLOCK_N");
  TORCH_CHECK(K > 0 && K % LAUNCH_BLOCK_K_OUTER == 0, "K must be >0 and multiple of LAUNCH_BLOCK_K_OUTER");

  dim3 grid_dim(M / LAUNCH_BLOCK_M, N_out / LAUNCH_BLOCK_N);
  // block_dim now uses the globally modified TBLOCK_X_DIM, TBLOCK_Y_DIM
  dim3 block_dim(TBLOCK_X_DIM, TBLOCK_Y_DIM); 
  
  hipStream_t stream = nullptr; 
  // Example for PyTorch stream:
  // hipStream_t stream = c10::hip::getCurrentHIPStreamMasqueradingAsCUDA(a.device().index());


  custom_kernel_rocwmma_pipelined<LAUNCH_BLOCK_M, LAUNCH_BLOCK_N, LAUNCH_BLOCK_K_OUTER><<<grid_dim, block_dim, 0, stream>>>(
    reinterpret_cast<const fp8_t*>(a.data_ptr()), 
    reinterpret_cast<const fp8_t*>(b.data_ptr()), 
    a_scale.data_ptr<float>(), 
    b_scale.data_ptr<float>(), 
    reinterpret_cast<bf16_t*>(c.data_ptr()), 
    M, N_out, K);
    
  hipError_t last_error = hipGetLastError();
  if (last_error != hipSuccess) { 
      std::string err_msg = "HIP kernel launch failed: ";
      err_msg += hipGetErrorString(last_error);
      TORCH_CHECK(false, err_msg);
  }
}


==> anc/supplementary/tasks/amd-fp8-mm/runs/00107_par00097_exp0/rationale.md <==
```diff
<<<<<<< SEARCH
        // Each thread (and thus each wave) gets its own stack instance of these accumulators.
        // All waves will compute redundantly.
        Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
        
        compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);
        
=======
        // Accumulator_MfmaFrag declaration and compute_lds_tile_mma call 
        // are now inside the 'if (wave_id_in_block == 0)' block below,
        // after scale caching is completed by all threads.
>>>>>>> REPLACE
```
```diff
<<<<<<< SEARCH
        synchronize_workgroup(); // Ensure all scales are loaded into LDS cache before use
        // === END SCALE CACHING ===
        
        // --- Scaling: All waves perform this redundantly on their own accumulator copies ---
        // uint32_t b_scale_num_n_blocks was moved to b_scale_total_n_blocks_for_matrix_B (kernel start)

        for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
=======
        synchronize_workgroup(); // SYNC 2: Ensures scales for current k-iter are loaded into LDS cache by ALL threads.
        // === END SCALE CACHING ===
        
        // --- Computation and Scaling only by Wave 0 ---
        // All threads have participated in loading A/B data and scales into LDS.
        // Now, only wave 0 will perform the MMA computations and apply scaling.
        if (wave_id_in_block == 0) {
            // Accumulators for the current k_block, only initialized and used by wave 0.
            Accumulator_MfmaFrag current_k_block_accum_frags[BLOCKS_PER_TILE_M_VAL][BLOCKS_PER_TILE_N_VAL];
            
            // Wave 0 computes MMAs for the current LDS tile (using lds_a_for_compute, lds_b_for_compute which were loaded by all)
            compute_lds_tile_mma<TB_M, TB_N, TB_K>(lds_a_for_compute, lds_b_for_compute, current_k_block_accum_frags);

            // --- Scaling: Only wave 0 performs this on its accumulator copies ---
            // It reads scales from LDS (lds_cached_*_scales_ptr) which were populated by all threads.
            // The results are accumulated into final_accum_frags (wave 0's copy).
            for (uint32_t m_frag_idx = 0; m_frag_idx < BLOCKS_PER_TILE_M_VAL; ++m_frag_idx) {
>>>>>>> REPLACE
```
```diff
<<<<<<< SEARCH
                // END OF UNROLLED LOOP
            }
        }
        
        // This synchronize_workgroup() ensures that the loads for the *next* iteration's
=======
                // END OF UNROLLED LOOP
            }
        } // End of n_frag_idx and m_frag_idx loops (scaling logic for wave 0)
        } // End of if (wave_id_in_block == 0) for compute and scale
        
        // This synchronize_workgroup() (SYNC 3) ensures that:
        // 1. If wave 0 performed compute/scaling, it's done using the current LDS buffers.
        // 2. All threads (including wave 0) have completed the load for the *next* k-iteration's 
        //    A/B data (into lds_a_double_buffers[1-buffer_selector] and lds_b_double_buffers[1-buffer_selector]).
        // This is crucial before flipping the buffer_selector and starting the next k-iteration where
        // the just-loaded buffer becomes the compute buffer.
>>>>>>> REPLACE
```
```json
"techniques":[
 {"used":1, "description":"Conditional execution based on 'wave_id_in_block' was used to restrict MFMA computations (compute_lds_tile_mma) and the subsequent scaling arithmetic loop to a single wave (wave 0) within the thread block. This avoids redundant work by other waves, while all waves still participate in data loading to LDS (for A, B, and scales)."},
 {"used":0, "description":"Distributing distinct sub-tiles of the block-level C-tile computation and scaling to multiple waves within the block could be considered if TOTAL_THREADS_PER_BLOCK was significantly larger and the problem was to parallelize compute across waves rather than restrict it."},
 {"used":0, "description":"If LDS pressure from `final_accum_frags` (per-thread) became an issue with many waves not computing, one might consider using a small LDS area for wave 0's `current_k_block_accum_frags` instead of stack, but current stack allocation is likely fine for few non-computing waves."}
]
```

==> anc/supplementary/tasks/amd-fp8-mm/runs/2025-05-26_22-26-00_basis.yaml <==
```yaml
basis_code: "00097"
basis_reference: "00087"
rationale: "Run 00097 is chosen as the basis for new experiments due to its consistently best overall performance across all benchmark configurations. Run 00087 is selected as the reference because, while an ancestor with a higher total benchmark score, it uniquely performs better on one specific configuration (m=6144, k=512, n=4096), providing valuable insight into optimization trade-offs for the kernel scientist."
```

==> anc/supplementary/tasks/amd-fp8-mm/runs/_0001_test-hip-layout/findings.md <==
## Findings on rocWMMA FP8 Operations & Data Layouts (AMD MI300)

This document summarizes findings related to using rocWMMA for FP8 matrix multiplication on AMD MI300 GPUs, with direct corroboration from the "AMD Instinct MI300 Instruction Set Architecture" PDF, Chapter 7: Matrix Arithmetic Instructions.

**Hardware Primitive & MFMA Instructions:**

1.  **Core Operation:** The fundamental hardware operation is a 4x1 times 1x4 outer product, yielding 16 output values. MFMA instructions, used by rocWMMA, are built upon combinations of these.
2.  **Target MFMA Instruction:** For a rocWMMA `mma_sync` call with `fragment<matrix_a, WMMA_M, WMMA_N, WMMA_K, fp8_t, LayoutA>`, `fragment<matrix_b, WMMA_M, WMMA_N, WMMA_K, fp8_t, LayoutB>`, `fragment<accumulator, WMMA_M, WMMA_N, WMMA_K, float, LayoutAcc>`, where `WMMA_M=32, WMMA_N=32, WMMA_K=16`:
    *   This maps to the `V_MFMA_F32_32x32x16_FP8_FP8` instruction (1 block variant).
    *   This instruction consumes FP8 inputs for A and B, produces F32 output for the accumulator, and takes 32 clock cycles.

**rocWMMA Fragment Element Counts & Register Usage (Per-Thread):**

1.  **Input Fragments (FP8):**
    *   `fragment<matrix_a, 32, 32, 16, fp8_t, ...>::num_elements` is **8**.
    *   `fragment<matrix_b, 32, 32, 16, fp8_t, ...>::num_elements` is **8**.
    *   **Corroboration:** The documentation states: "For 8-bit quantities, four items are packed into a register".
    *   Therefore, each thread holds 8 FP8 values for its part of matrix A (and 8 for B), which occupy **2 VGPRs** per thread for A and **2 VGPRs** per thread for B (8 elements / 4 elements_per_register = 2 registers). This aligns with `matrix_calculator.py` output.

2.  **Accumulator Fragment (F32):**
    *   `fragment<accumulator, 32, 32, 16, float, ...>::num_elements` is **16**.
    *   Each thread holds 16 `float` (32-bit) accumulator values. This means each thread manages **16 AccVGPRs** (or equivalent space in the Accumulator GPR file) for its portion of the 32x32 output matrix. (the documentation mentions dedicated "Acc" GPRs).
    *   `fragment::x[p]` accesses the `p`-th element (0-indexed) held by the current thread.

**Data Loading & Layout:**

1.  **Global to LDS Data Loading:**
    *   Standard memory operations (e.g., `global_load` then `shared_store`) are used. This part is independent of MFMA layout specifics. Assumed correct based on standard GPU programming practices.

2.  **LDS to rocWMMA Input Fragments (`a_frags`, `b_frags`):**
    *   `rocwmma::load_matrix_sync(...)` correctly loads data from LDS (Shared Memory) into the per-thread VGPRs that constitute the `a_frag` and `b_frag`.
    *   The documentation details the complex hardware mapping of logical matrix elements `A[b,i,k]` and `B[b,k,j]` to specific lanes and register items.
    *   `load_matrix_sync` abstracts this hardware mapping. The correctness of this abstraction is validated by consistency with `matrix_calculator.py`'s "Register to matrix element" views, which reflect these hardware rules.

**`mma_sync` Operation:**

1.  The `rocwmma::mma_sync(accumulator_frag, a_frag, b_frag, accumulator_frag)` call correctly executes the `V_MFMA_F32_32x32x16_FP8_FP8` instruction.
2.  The 1024 `float` results of this 32x32 operation (M*N) are distributed among the 64 threads of the wave, with each thread holding 16 `float` values in its `accumulator_frag.x[0..15]`.

**Mapping Per-Thread Accumulator Elements to Logical Output Coordinates:**

1.  The mapping from a thread's local accumulator element `accumulator_frag.x[p]` (where `p` is 0-15) and its `lane_id` (0-63) to the logical output coordinates `(m_tile_coord, n_tile_coord)` within the 32x32 output tile is:
    ```c++
    unsigned int p_div_4 = p / 4;
    unsigned int p_mod_4 = p % 4;
    unsigned int lane_div_32 = lane_id / 32;
    unsigned int lane_mod_32 = lane_id % 32;

    // m_tile_coord is the row index (0-31) in the 32x32 output tile
    unsigned int m_tile_coord = (8 * p_div_4) + (4 * lane_div_32) + p_mod_4;
    // n_tile_coord is the column index (0-31) in the 32x32 output tile
    unsigned int n_tile_coord = lane_mod_32;
    ```
2.  **Corroboration:** This mapping is a direct consequence of the hardware output layout rules for MFMA instructions.
    *   The output uses a "4xN tile" structure (H=4). For a 32x32 output (N=32), this means elements `D[b,i,j]` are laid out such that:
        *   `lane_id` is determined by `j` (column in D) and `(i/4)%2` (which block of 2 rows within a 4-row high group, across lanes).
        *   `p` (item offset in thread) is determined by `i%4` (row within a 4-row high group) and `i/8` (which 8-row band).
    *   The provided formulas are the solved form for `i` and `j` given `lane_id` and `p`.

**FP8 Data Formats & Numerical Handling:**

1.  **FP8 Format:** E4M3 (4-bit exponent, 3-bit mantissa, 1-bit sign).
2.  **BF8 Format:** E5M2 (5-bit exponent, 2-bit mantissa, 1-bit sign).
3.  **Denormal Handling:**
    *   MFMA instructions consuming FP8, BF16, or F16 inputs ignore `MODE.denorm` flags and **do not flush input denormals**.
    *   The F32 accumulator (Matrix C input and result-matrix D output) also ignores `MODE.denorm` and does not flush denormals.
4.  **Exceptions:** The matrix core unit generally does not support arithmetic exceptions for these operations.

**Summary of Verification Status:**

*   The core data loading into rocWMMA fragments (`a_frags`, `b_frags`) via `load_matrix_sync` is **verified** against underlying hardware layout principles.
*   The core `mma_sync` computation for a single 32x32x16 FP8->F32 slice is **verified** to use the `V_MFMA_F32_32x32x16_FP8_FP8` instruction.
*   The distribution of results into each thread's `accumulator_frag` and the mapping of these per-thread results back to logical 2D output coordinates are **verified** against hardware output layout rules.

The remaining kernel logic (looping over K, applying scaling factors, final store) builds upon these verified low-level rocWMMA interactions and hardware behaviors.


### A tile-based approach where each wave is responsible for computing a specific tile of the output matrix C

The distribution of calculations across the 64 threads in a wave, combined with the fixed input/output patterns of MFMA instructions (like `V_MFMA_F32_32x32x16_FP8_FP8`), strongly encourages a **tile-based approach where each wave is responsible for computing a specific tile of the output matrix C**.

Here's how and why, along with high-level pseudo-code:

**Core Idea: Wave-Level Output Tiling**

1.  **MFMA Output Size:** A `V_MFMA_F32_32x32x16_FP8_FP8` instruction, when used by rocWMMA, computes a 32x32 block of the output matrix (with an F32 accumulator) using a 32x16 slice of A and a 16x32 slice of B.
2.  **Wave Collaboration:** The 64 threads in a wave collectively hold the 32x32 = 1024 F32 accumulator elements (16 floats per thread). They also collectively load the necessary 32x16 FP8 elements of A and 16x32 FP8 elements of B into their registers (via LDS).
3.  **Natural Work Unit:** This makes a `32x32` tile of C the natural output work unit for a single wave per K-slice iteration.

**Scheme for Super-Efficient FP8 Matmul (with Scaling):**

The efficiency comes from:
*   **Maximizing MFMA throughput:** Keeping the matrix cores busy.
*   **LDS (Shared Memory) Tiling:** Reducing global memory traffic by loading tiles of A and B into LDS for reuse across the K-dimension.
*   **Pipelining/Double Buffering:** Overlapping global memory loads to LDS with MFMA computations.
*   **Wave-Cooperative Operations:** All 64 threads work together on loading data and performing the `mma_sync`.
*   **Efficient Scale Application:** Applying scales to the F32 accumulators before final summation/storage.

**High-Level Pseudo-Code:**

Let's define some tile sizes:
*   `MMA_M = 32`, `MMA_N = 32`, `MMA_K = 16` (from the MFMA instruction)
*   `LDS_K_TILE_SIZE`: The depth of K we load into LDS at once (e.g., 64, 128; must be a multiple of `MMA_K`). This is a tuning parameter.
*   `K_SCALE_GROUP_SIZE`: The depth of K over which products are summed *before* applying a set of A/B scales.

NB: The following pseudocode doesn't address the specific A_scales and B_scales specifics which are required by the task.

```pseudocode
// Kernel signature (simplified)
__global__ void efficient_fp8_matmul_scaled(
    output_type* C_global,         // Global output matrix (e.g., bf16)
    const fp8_t* A_global,         // Global input matrix A (MxK_GLOBAL)
    const fp8_t* B_global,         // Global input matrix B (K_GLOBALxN)
    const float* A_scales_global,  // Scales for A [M_GLOBAL / M_SCALE_GRANULARITY][K_GLOBAL / K_SCALE_GROUP_SIZE]
    const float* B_scales_global,  // Scales for B [N_GLOBAL / N_SCALE_GRANULARITY][K_GLOBAL / K_SCALE_GROUP_SIZE]
    int M_GLOBAL, int N_GLOBAL, int K_GLOBAL,
    int K_SCALE_GROUP_SIZE, int LDS_K_TILE_SIZE)
{
    // --- Thread Block & Wave Identification ---
    // Each thread block might contain one or more waves.
    // Each wave will compute one MMA_M x MMA_N tile of C.
    int wave_output_tile_row_start = (blockIdx.x * blockDim.x + threadIdx.x) / WAVE_SIZE * MMA_M; // Simplified, needs proper wave ID
    int wave_output_tile_col_start = (blockIdx.y * blockDim.y + threadIdx.y) / WAVE_SIZE * MMA_N; // Simplified

    // (Assuming 1 wave per block for simplicity in this pseudo-code, adjust for real HIP)
    // Or, more typically, blockIdx.x determines C_tile_row_idx, blockIdx.y determines C_tile_col_idx
    // And threads within block are just 0..63 for the wave.
    int c_tile_row_base = blockIdx.x * MMA_M;
    int c_tile_col_base = blockIdx.y * MMA_N;
    int lane_id = threadIdx.x % WAVE_SIZE; // 0-63

    // --- rocWMMA Fragment Declarations ---
    // Accumulator for the entire K_GLOBAL depth for this 32x32 C-tile
    rocwmma::fragment<rocwmma::accumulator, MMA_M, MMA_N, MMA_K, float, rocwmma::col_major> final_C_accum_frag;
    rocwmma::fill_fragment(final_C_accum_frag, 0.0f);

    // --- LDS Declaration for A and B Tiles (Potentially Double Buffered) ---
    // Size: A_lds_tile (MMA_M x LDS_K_TILE_SIZE), B_lds_tile (LDS_K_TILE_SIZE x MMA_N)
    __shared__ fp8_t lds_A_ping[MMA_M * LDS_K_TILE_SIZE];
    __shared__ fp8_t lds_B_ping[LDS_K_TILE_SIZE * MMA_N];
    // __shared__ fp8_t lds_A_pong[...]; // For double buffering
    // __shared__ fp8_t lds_B_pong[...]; // For double buffering
    // int current_lds_buffer = 0;

    // --- Main Loop over K_GLOBAL (in K_SCALE_GROUP_SIZE chunks) ---
    for (int k_group_base = 0; k_group_base < K_GLOBAL; k_group_base += K_SCALE_GROUP_SIZE) {

        // Accumulator for the current K_SCALE_GROUP_SIZE depth
        rocwmma::fragment<rocwmma::accumulator, MMA_M, MMA_N, MMA_K, float, rocwmma::col_major> k_group_C_accum_frag;
        rocwmma::fill_fragment(k_group_C_accum_frag, 0.0f);

        // --- Loop over K_SCALE_GROUP_SIZE (in LDS_K_TILE_SIZE chunks) ---
        for (int k_lds_offset = 0; k_lds_offset < K_SCALE_GROUP_SIZE; k_lds_offset += LDS_K_TILE_SIZE) {
            int current_K_block_start = k_group_base + k_lds_offset;
            int K_elements_in_this_lds_tile = min(LDS_K_TILE_SIZE, K_GLOBAL - current_K_block_start);
            K_elements_in_this_lds_tile = min(K_elements_in_this_lds_tile, K_SCALE_GROUP_SIZE - k_lds_offset);


            // **Step 1: Wave-cooperative load from Global A to LDS A tile (lds_A_ping/pong)**
            // Each of the 64 threads loads a portion of the MMA_M x K_elements_in_this_lds_tile block of A.
            // Source: A_global[ (c_tile_row_base + m_idx) * K_GLOBAL + (current_K_block_start + k_idx) ]
            // Dest:   lds_A_ping[ m_idx * K_elements_in_this_lds_tile + k_idx ] (col-major in LDS)
            // (This is a complex loop, each thread calculating its global source and LDS dest)
            // Example: Each thread loads (MMA_M * K_elements_in_this_lds_tile) / 64 elements.
            // Start this load for the *next* iteration if pipelining.

            // **Step 2: Wave-cooperative load from Global B to LDS B tile (lds_B_ping/pong)**
            // Each of the 64 threads loads a portion of the K_elements_in_this_lds_tile x MMA_N block of B.
            // Source: B_global[ (current_K_block_start + k_idx) * N_GLOBAL + (c_tile_col_base + n_idx) ]
            // Dest:   lds_B_ping[ k_idx * MMA_N + n_idx ] (row-major in LDS for B.T, or col-major if B is treated differently)
            // For A*B where A(MxK) and B(KxN), if B is stored KxN in LDS, then rocWMMA fragment for B needs row_major.
            // (This is also a complex loop)

            // Wait for loads of *current* iteration to complete if pipelining.
            __syncthreads(); // Ensure LDS is populated before rocWMMA load_matrix_sync

            // --- Loop over the K dimension within the loaded LDS Tile (in MMA_K chunks) ---
            for (int k_slice = 0; k_slice < K_elements_in_this_lds_tile; k_slice += MMA_K) {
                rocwmma::fragment<rocwmma::matrix_a, MMA_M, MMA_N, MMA_K, fp8_t, rocwmma::col_major> a_frag;
                rocwmma::fragment<rocwmma::matrix_b, MMA_M, MMA_N, MMA_K, fp8_t, rocwmma::row_major> b_frag; // If B is KxN in LDS

                // **Step 3: Load A_frag from LDS A tile**
                // Source: lds_A_ping starting at column k_slice
                rocwmma::load_matrix_sync(a_frag, &lds_A_ping[k_slice * MMA_M], K_elements_in_this_lds_tile /*LDS pitch for A*/);

                // **Step 4: Load B_frag from LDS B tile**
                // Source: lds_B_ping starting at row k_slice
                rocwmma::load_matrix_sync(b_frag, &lds_B_ping[k_slice * MMA_N], MMA_N /*LDS pitch for B*/);

                // **Step 5: Perform MMA operation**
                rocwmma::mma_sync(k_group_C_accum_frag, a_frag, b_frag, k_group_C_accum_frag);
            }
            // __syncthreads(); // May be needed before next LDS tile overwrite if not pipelining carefully
        } // End loop over LDS_K_TILE_SIZE chunks

        // **Step 6: Apply Scaling Factors to k_group_C_accum_frag**
        // This is where the distribution of C_accum_frag elements matters.
        // Each thread has 16 float values in k_group_C_accum_frag.x[0...15]
        int k_scale_idx = k_group_base / K_SCALE_GROUP_SIZE;

        for (int p = 0; p < k_group_C_accum_frag.num_elements; ++p) { // p from 0 to 15
            // Map thread's local accumulator element 'p' to logical (m_coord, n_coord) in the 32x32 tile
            unsigned int m_in_tile = /* use your verified mapping: (8*(p/4)) + (4*(lane_id/32)) + (p%4) */;
            unsigned int n_in_tile = /* use your verified mapping: lane_id % 32 */;

            unsigned int global_m_coord = c_tile_row_base + m_in_tile;
            unsigned int global_n_coord = c_tile_col_base + n_in_tile;

            // Fetch appropriate A_scale and B_scale
            // This needs careful indexing based on how scales are stored (granularity)
            // Example:
            // float scale_A = A_scales_global[ (global_m_coord / M_SCALE_GRANULARITY) * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx ];
            // float scale_B = B_scales_global[ (global_n_coord / N_SCALE_GRANULARITY) * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx ];
            // Simplified:
            float scale_A = A_scales_global[global_m_coord * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx]; // If scales per M-row
            float scale_B = B_scales_global[global_n_coord * (K_GLOBAL/K_SCALE_GROUP_SIZE) + k_scale_idx]; // If scales per N-col

            // Apply scale and add to the final accumulator for the C_tile
            final_C_accum_frag.x[p] += k_group_C_accum_frag.x[p] * scale_A * scale_B;
        }
    } // End loop over K_GLOBAL (K_SCALE_GROUP_SIZE chunks)

    // **Step 7: Store the final accumulated & scaled C tile to Global Memory**
    // Each thread stores its 16 float values (after converting to output_type)
    for (int p = 0; p < final_C_accum_frag.num_elements; ++p) {
        unsigned int m_in_tile = /* use your verified mapping */;
        unsigned int n_in_tile = /* use your verified mapping */;

        unsigned int final_global_m = c_tile_row_base + m_in_tile;
        unsigned int final_global_n = c_tile_col_base + n_in_tile;

        if (final_global_m < M_GLOBAL && final_global_n < N_GLOBAL) {
            C_global[final_global_m * N_GLOBAL + final_global_n] = (output_type)final_C_accum_frag.x[p];
        }
    }
}
```

**Explanation and Efficiency Points:**

1.  **Wave-Centric Output:** The outermost loops determine which `MMA_M x MMA_N` (32x32) tile of `C` a wave is responsible for.
2.  **LDS Tiling for K:**
    *   The loop over `k_lds_offset` brings `LDS_K_TILE_SIZE` depth of A and B into shared memory. This is critical for data reuse.
    *   The 64 threads cooperate to load these tiles efficiently from global memory (Steps 1 & 2). The exact pattern depends on global memory layout (row/col major) and LDS layout. The goal is coalesced global reads.
3.  **MFMA Inner Loop:** The innermost loop (`k_slice`) iterates `LDS_K_TILE_SIZE / MMA_K` times, performing `mma_sync` operations using data purely from LDS. This is very fast.
4.  **Scaling Application:**
    *   Scales are applied *after* accumulating products over a `K_SCALE_GROUP_SIZE`. This reduces the number of scaling operations.
    *   Each thread uses its `lane_id` and the index `p` of its accumulator element to determine the `global_m_coord` and `global_n_coord` for that specific element of the C tile. This is where your verified mapping is essential.
    *   Fetching scales efficiently is important. If scales have low granularity (e.g., one scale per 32 rows/cols), they could be broadcast or loaded into LDS/VGPRs once per wave. If per-row/per-col, then each thread might fetch multiple scale values.
5.  **Final Accumulation:** `final_C_accum_frag` sums up the scaled results from different `K_SCALE_GROUP_SIZE` chunks.
6.  **Pipelining (Implicit in advanced implementation):**
    *   To hide global memory latency, the loads for the *next* LDS tile (Steps 1 & 2) can be initiated while the *current* LDS tile is being processed by MFMA (Steps 3-5). This requires careful use of `__syncthreads()` and potentially two sets of LDS buffers (ping-pong).
7.  **Register Usage:** rocWMMA manages the registers for `a_frag`, `b_frag`, and `*_C_accum_frag`. The key is that the F32 accumulators stay in registers throughout the K-dimension processing for a C-tile, minimizing spills.

This structure provides a solid foundation. The "complex loops" for global-to-LDS loading and the precise scale fetching/indexing are where much of the detailed HIP implementation effort would go. The choice of `LDS_K_TILE_SIZE` and `K_SCALE_GROUP_SIZE` are important tuning parameters affecting LDS usage, register pressure (if too many intermediate accumulators are needed), and overall efficiency.




==> anc/supplementary/tasks/amd-fp8-mm/template-hip.py <==
import os
os.environ['PYTORCH_ROCM_ARCH']='gfx942'  # Maybe 'gfx942:xnack-' later?
os.environ["CXX"] = "clang++"

# This script provides a template for using load_inline to run a HIP kernel for MI300
from torch.utils.cpp_extension import load_inline
from task import input_t, output_t

CPP_WRAPPER = """
void fp8_mm(torch::Tensor a, torch::Tensor b, torch::Tensor a_scale, torch::Tensor b_scale, torch::Tensor c);
"""

HIP_SRC = ##hip.cpp##


module = load_inline(
    name='temphip',
    cpp_sources=[CPP_WRAPPER],
    cuda_sources=[HIP_SRC],
    functions=['fp8_mm'],
    verbose=True,
    extra_cuda_cflags=["--offload-arch=gfx942", "-std=c++20"],
)

def custom_kernel(data: input_t) -> output_t:
    a, b, a_scale, b_scale, c = data
    module.fp8_mm(a, b, a_scale, b_scale, c)
    return c


